Measurement of $\nu_{\mu}$ charged-current single $\pi^{0}$ production on hydrocarbon in the few-GeV region using MINERvA

The semi-exclusive channel $\nu_{\mu}+\textrm{CH}\rightarrow\mu^{-}\pi^{0}+\textrm{nucleon(s)}$ is analyzed using MINERvA exposed to the low-energy NuMI $\nu_{\mu}$ beam with spectral peak at $E_{\nu} \simeq 3$ GeV. Differential cross sections for muon momentum and production angle, $\pi^{0}$ kinetic energy and production angle, and for squared four-momentum transfer are reported, and the cross section $\sigma(E_{\nu})$ is obtained over the range 1.5 GeV $\leq E_{\nu} <$ 20 GeV. Results are compared to GENIE and NuWro predictions and to published MINERvA cross sections for $\nu_{\mu}\textrm{-CC}(\pi^{+})$ and $\bar{\nu}_{\mu}\textrm{-CC}(\pi^{0})$. Disagreements between data and simulation are observed at very low and relatively high values for muon angle and for $Q^2$ that may reflect shortfalls in modeling of interactions on carbon. For $\pi^{0}$ kinematic distributions however, the data are consistent with the simulation and provide support for generator treatments of pion intranuclear scattering. Using signal-event subsamples that have reconstructed protons as well as $\pi^{0}$ mesons, the $p\pi^{0}$ invariant mass distribution is obtained, and the decay polar and azimuthal angle distributions in the rest frame of the $p\pi^{0}$ system are measured in the region of $\Delta(1232)^+$ production, $W < 1.4$ GeV.

==> anc/Supplement.tex <==
\documentclass[aps, prd, reprint,showpacs,  preprintnumbers,amsmath,amssymb,superscriptaddress, nofootinbib]{revtex4-1}
%%  \RequirePackage{lineno} 
%%  \documentclass[aps,prl,preprint,showpacs,superscriptaddress,nofootinbib,floatfix,linenumbers]{revtex4-1}
\usepackage{amssymb, amsmath, braket, nicefrac, graphicx} 
%\usepackage[tight]{subfigure}
\usepackage{relsize}
\usepackage{lineno}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%\usepackage{multicol}
\setlength{\columnsep}{20pt}

\usepackage{setspace}
%\doublespacing

\widowpenalty=500
\clubpenalty=500

\usepackage{ esint }
\usepackage{chngpage}
%\usepackage{feynmf}%%%{feynmp}
\usepackage{epsfig}
\usepackage{multirow}
\usepackage{rotating}
\usepackage{float}
\usepackage{color}
\usepackage{xcolor}
\usepackage{appendix}
\usepackage{ amstext }
\usepackage{ gensymb }
\usepackage{ textcomp }
\usepackage{ wasysym }
\usepackage{pstricks}

\usepackage[caption=false,labelformat=parens]{subfig}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\usepackage{dcolumn}% Align table columns on decimal point
\usepackage{bm}% bold math
\usepackage{units}
%\nofiles

%\input{authors_inputs_new}
\newcommand{\flux}{\ensuremath{\Phi^{\nu(\bar{\nu})}(E)}}
\newcommand{\ncc}{\ensuremath{N_\mathrm{CC}^{\nu(\bar{\nu})}(E)}}
\newcommand{\gcc}{\ensuremath{\Gamma_\mathrm{CC}^{\nu(\bar{\nu})}(E)}}
%\newcommand{\acc}{\ensuremath{Acc{}_{MC}^{\nu(\bar{\nu})}(E)}}
\newcommand{\acc}{\ensuremath{A_\mathrm{CC}^{\nu(\bar{\nu})}(E)}}
\newcommand{\bcc}{\ensuremath{B_\mathrm{CC}^{\nu(\bar{\nu})}(E)}}
\newcommand{\fsam}{\ensuremath{F^{\nu(\bar{\nu})}(E)}}
\newcommand{\aflux}{\ensuremath{A_{\Phi}^{\nu(\bar{\nu})}(E)}}
\newcommand{\bflux}{\ensuremath{B_{\Phi}^{\nu(\bar{\nu})}(E)}}
\newcommand{\nucor}{\ensuremath{S^{\nu(\bar{\nu})}(E)}}
\newcommand{\hecor}{\ensuremath{H^{\nu}}}
\newcommand{\xsec}{\ensuremath{\sigma_{CC}^{\nu(\bar{\nu})}(E)}}
\newcommand{\nub}{\ensuremath{\overline{\nu}}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand{\etapi}{\mbox{$\eta_{\small{\pi}}$}}
\newcommand{\enu}{\mbox{$E_\nu$}}
\newcommand{\anutau}{\ensuremath{\overline{\nu}_\tau } }                 % nu_tau 
\newcommand{\uppar}[1]{\ensuremath{\overset{    \text{\relsize{-1}(}\raisebox{-1.5pt}{\textendash}\text{\relsize{-1})}  }{#1}  }}
\newcommand{\upparr}[1]{\ensuremath{\overset{  \raisebox{-1.0pt}{  \text{\relsize{-1}(}\raisebox{-1.5pt}{\textendash}\text{\relsize{-1})} }  }{#1}  }}
   
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand{\neut}{\mbox{$\nu$}}                                     % nu
\newcommand{\numu}{\mbox{$\nu_{\mu}$}}                   % nu_mu 
\newcommand{\nue}{\mbox{$\nu_{e}$}}                      % nu_e
\newcommand{\nus}{\mbox{$\nu_{s}$}}                      % nu_s 
\newcommand{\nutau}{\mbox{$\nu_{\tau}$}}                 % nu_tau 


\newcommand{\CCne}{\mbox{CC-$\nu_{e}$}}                              %CC-ne
\newcommand{\CCnm}{\mbox{CC-$\nu_{\mu}$}}                            %CC-nm

\newcommand{\anu}{\ensuremath{\bar{\nu}}}


\newcommand{\anue}{\mbox{$\overline{\nu}_{e}$}}                      % anu_e

\newcommand{\anumu}{\ensuremath{\bar{\nu}_{\mu}}}

\newcommand{\pn}{\mbox{$\pi$}}            % pion
\newcommand{\pip}{\mbox{$\pi^{+}$}}       % pi plus
\newcommand{\pim}{\mbox{$\pi^{-}$}}       % pi minus
\newcommand{\piz}{\mbox{$\pi^{0}$}} % pi zero
\newcommand{\spip}{\mbox{$\scriptscriptstyle\pi^{+}$}}   % pi plus small
\newcommand{\spim}{\mbox{$\scriptscriptstyle\pi^{-}$}}   % pi minus small
\newcommand{\m}{$\mu$}              % muon
\newcommand{\mup}{\mbox{$\mu^{+}$}}               % mu plus
\newcommand{\mum}{\mbox{$\mu^{-}$}}               % mu minus
\newcommand{\del}{\delta} % delta
\newcommand{\g}{\mbox{$\gamma$}}    % gamma
\newcommand{\simgt}{\,\hbox{\lower0.6ex\hbox{$\sim$}\llap{\raise0.6ex\hbox{$>$}}}\,}
\newcommand{\simlt}{\,\hbox{\lower0.6ex\hbox{$\sim$}\llap{\raise0.6ex\hbox{$<$}}}\,}

\newcommand{\gibuu}{GiBUU~}
\newcommand{\minerva}{MINERvA~}
\newcommand{\minos}{MINOS~}
\newcommand{\miniboone}{MiniBooNE~}
\newcommand{\nova}{NOvA~}
\newcommand{\numi}{NuMI~}
\newcommand{\numubar}{\ensuremath{\bar{\nu}_{\mu}}~}
\newcommand{\dsdq}{\ensuremath{d\sigma/dQ^2}~}
\newcommand{\cconepiplus}{CC1\ensuremath{\pi^{+}}~}
\newcommand{\cconepi}{CC1\ensuremath{\pi^{\pm}}~}
\newcommand{\ccpi}{CCN\ensuremath{\pi^{\pm}}~}
\newcommand{\Tpi}{\ensuremath{T_{\pi}}~}
\newcommand{\thetapi}{\ensuremath{\theta_{\nu\pi}}~}

\newcommand{\footnoteremember}[2]{\footnote{#2}\newcounter{#1}\setcounter{#1}{\value{footnote}}}
\newcommand{\footnoterecall}[1]{\footnotemark[\value{#1}]}

\definecolor{maroon}{RGB}{162,10,10}

\usepackage{hyperref}
\usepackage[all]{hypcap}
\hypersetup{
    colorlinks,
    citecolor=black,
    filecolor=black,
    linkcolor=black,
    urlcolor=black
}

\makeatletter
\renewenvironment{table}
  {\def\@captype{table}}
  {}

\renewenvironment{figure}
  {\def\@captype{figure}}
  {}
\makeatother
%\linenumbers


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
   
% Set the beginning of a LaTeX document
\begin{document}
%\linenumbers
%\pagewiselinenumbers


\title{SUPPLEMENTAL MATERIALS\\ {\it Cross sections for $\numu$ charged-current $\pi^{0}$ production on hydrocarbon\\ 
in the few-GeV region using \minerva}}    

\smallskip
\vspace{10pt}   

\begin{abstract}
\end{abstract}

%\date{\today}

\maketitle

%%%%%%%%%%%%%%%%%%%%%
This Supplement provides data tables for measurements of the $\numu$-CC($\pi^{0}$) sample
that may facilitate data comparisons and phenomenological investigations.

%\vspace{1cm}
%\begin{itemize}
%\item  
\smallskip
\noindent
{\it Differential cross sections:}  The cross-section measured values with their statistical and systematic errors are 
presented in a bin-by-bin format in Tables I through XIII. 

%\smallskip
%\item
\smallskip
\noindent
{\it Systematic error estimates}:  Summary breakouts of systematic-error contributions from each 
of the five error-source categories are given in Tables XIV through XXVI.

%\smallskip
%\item
\smallskip
\noindent
{\it Fluxes for the low-energy NuMI $\numu$ exposures}:  Table XXVII gives the flux spectrum used in this work.

%\item
\smallskip
\noindent
{\it Correlation matrices}: Correlations within the cross-section measurements of the $\numu$-CC($\pi^{0}$) channel
are presented in Tables XXVIII through XXXX.

%\end{itemize}
\section{Differential cross sections of the $\numu$-CC($\pi^{0}$) channel}

%%%%%%%%%%%%%%%%%%%%%%%%%%%
%\vspace{1cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table I
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
~$p_{\mu}$ (GeV/c) &~~ $d\sigma/dp_{\mu}$ &~ stat(\%) &~ syst(\%) &~ tot(\%)  \\
\hline
     1.0 - 2.0 &   3.55 &    9 &   19 &   21 \\
     2.0 - 2.5 &   5.24 &    7 &   11 &   13 \\
     2.5 - 3.0 &   5.08 &    6 &    8 &   10 \\
     3.0 - 3.5 &   3.13 &    7 &    9 &   12 \\
     3.5 - 4.0 &   1.82 &    9 &   11 &   14 \\
     4.0 - 5.0 &   0.96 &    9 &   11 &   14 \\
     5.0 - 7.0 &   0.55 &   10 &   12 &   15 \\
    7.0 - 10.0 &   0.45 &    9 &    9 &   13 \\
\hline\hline
\end{tabular}
\caption{ Flux-averaged differential cross section in muon momentum 
$p_\mu$, $d\sigma/dp_{\mu}(10^{-40}\text{cm}^2/\text{nucleon}/(\text{GeV/c}))$, 
for $\pi^0$+nucleon(s) production with statistical (stat), systematic (syst), and total (tot) uncertainties.}
\label{tb:muon-momentum}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table II
\begin{table}
\centering
\begin{tabular}{crccccc}
\hline
~$\theta_{\mu}$ (degree) &~~~ $d\sigma/d\theta_{\mu}$ &~ stat(\%) &~ syst(\%) &~ tot(\%)  \\
\hline
        0 -  2 &  0.166 &   14 &   13 &   19 \\
        2 -  4 &  0.488 &    8 &    9 &   12 \\
        4 -  6 &  0.771 &    6 &    8 &   10 \\
        6 -  8 &  0.846 &    6 &    8 &   10 \\
        8 - 10 &  0.921 &    6 &    7 &    9 \\
       10 - 12 &  0.856 &    7 &    7 &   10 \\
       12 - 16 &  0.879 &    6 &    7 &    9 \\
       16 - 20 &  0.830 &    9 &    7 &   11 \\
       20 - 25 &  0.566 &   17 &    8 &   19 \\
\hline\hline
\end{tabular}
\caption{ Flux-averaged differential cross section in muon angle 
$\theta_\mu$, $d\sigma/d\theta_{\mu}(10^{-40}\text{cm}^2/\text{nucleon}/\text{degree})$, 
for $\pi^0$+nucleon(s) production with statistical (stat), systematic (syst), and total (tot) uncertainties.}
\label{tb:muon-angle}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table III
\begin{table}
\centering
\begin{tabular}{crccccc}
\hline
~$T_{\pi}$ $\text{(GeV)}$ &~~~ $d\sigma/dT_{\pi}$ &~ stat(\%) &~ syst(\%) &~ tot(\%)  \\
\hline
   0.00 - 0.05 &  29.80 &   13 &   19 &   23 \\
   0.05 - 0.15 &  42.78 &    6 &    9 &   11 \\
   0.15 - 0.25 &  27.14 &    7 &    7 &   10 \\
   0.25 - 0.40 &  16.95 &    7 &    7 &   10 \\
   0.40 - 0.55 &  10.11 &    8 &    7 &   11 \\
   0.55 - 0.75 &   7.96 &    8 &    8 &   11 \\
   0.75 - 1.00 &   4.44 &   11 &    9 &   14 \\
\hline\hline
\end{tabular}
\caption{ Flux-averaged differential cross section in $T_{\pi}$, 
$d\sigma/dT_{\pi} (10^{-40}\text{cm}^2/\text{nucleon}/\text{GeV})$, 
for $\pi^0$+nucleon(s) production with statistical (stat), systematic (syst), and total (tot) uncertainties.}
\label{tb:pi0-kinetic-energy}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%
\vspace{0.4cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table IV
\begin{table}
\centering
\begin{tabular}{crccccc}
\hline
~$\theta_\pi$ $\text{(degree)}$ &~~~ $d\sigma/\theta_\pi$ &~ stat(\%) &~ syst(\%) &~ tot(\%)  \\
\hline
        0 - 10 &  0.039 &   27 &   14 &   30 \\
       10 - 20 &  0.112 &   14 &   11 &   18 \\
       20 - 30 &  0.175 &   10 &    9 &   14 \\
       30 - 40 &  0.200 &    9 &    7 &   12 \\
       40 - 50 &  0.169 &   10 &    7 &   12 \\
       50 - 60 &  0.155 &   11 &    7 &   13 \\
       60 - 70 &  0.149 &   11 &    7 &   13 \\
       70 - 80 &  0.133 &   12 &    8 &   14 \\
       80 - 90 &  0.077 &   15 &   11 &   19 \\
      90 - 120 &  0.064 &   10 &    9 &   13 \\
     120 - 180 &  0.028 &    9 &    8 &   13 \\
\hline\hline
\end{tabular}
\caption{ Flux-averaged differential cross section in $\theta_\pi$, 
$d\sigma/d\theta_{\pi} (10^{-40}\text{cm}^2/\text{nucleon}/\text{degree})$, 
for $\pi^0$+nucleon(s) production with statistical (stat), systematic (syst), and total (tot) uncertainties.}
\label{tb:pi0-theta}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\vspace{0.4cm}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table V
\begin{table}
\centering
\begin{tabular}{crccccc}
\hline
~$E_{\nu}$ (GeV) &~~~ $\sigma (E_\nu)$ &~ stat(\%) &~ syst(\%) &~ tot(\%)  \\
\hline
     0.0 - 1.5 &   0.00 &    0 &    0 &    0 \\
     1.5 - 3.0 &  11.80 &    7 &   17 &   19 \\
     3.0 - 3.5 &  15.47 &    8 &    8 &   11 \\
     3.5 - 4.0 &  15.47 &    8 &   10 &   13 \\
     4.0 - 5.0 &  15.96 &    9 &   17 &   19 \\
     5.0 - 6.0 &  20.77 &   13 &   12 &   18 \\
     6.0 - 8.0 &  21.96 &   12 &   15 &   20 \\
    8.0 - 10.0 &  31.90 &   13 &   12 &   18 \\
   10.0 - 12.0 &  33.46 &   16 &   13 &   20 \\
   12.0 - 15.0 &  25.30 &   19 &   13 &   23 \\
   15.0 - 20.0 &  25.59 &   20 &   24 &   31 \\
\hline\hline
\end{tabular}
\caption{ Total cross section in neutrino energy $E_\nu$, $\sigma (E_\nu)(10^{-40}\text{cm}^2/\text{nucleon})$, 
for $\pi^0$+nucleon(s) production with statistical (stat), systematic (syst), and total (tot) uncertainties.}
\label{tb:sigma-Enu}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%\vspace{1cm}
%\vskip 10pt

\newpage
\noindent

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table VI
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
~$Q^2$ $\text{(GeV/c)}^2$ &~~ $d\sigma/dQ^2$ &~ stat(\%) &~ syst(\%) &~ tot(\%)  \\
\hline
   0.00 - 0.10 &   9.04 &   11 &   16 &   19 \\
   0.10 - 0.25 &  18.24 &    7 &   10 &   12 \\
   0.25 - 0.40 &  19.02 &    8 &    7 &   10 \\
   0.40 - 0.60 &  14.86 &    8 &    7 &   11 \\
   0.60 - 0.85 &  11.27 &    9 &    8 &   12 \\
   0.85 - 1.15 &   6.53 &   12 &   11 &   16 \\
   1.15 - 1.55 &   4.65 &   13 &   14 &   19 \\
   1.55 - 2.00 &   1.57 &   22 &   29 &   36 \\
\hline\hline
\end{tabular}
\caption{ Flux-averaged differential cross section in $Q^2$, 
$d\sigma/dQ^2 (10^{-40}\text{cm}^2/\text{nucleon}/(\text{GeV/c})^2)$, 
for $\pi^0$+nucleon(s) production with statistical (stat), systematic (syst), and total (tot) uncertainties.}
\label{tb:piz-Q2}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\smallskip
\smallskip
\smallskip
\smallskip


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table VII
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
~$Q^2$ $\text{(GeV/c)}^2$ &~~ $d\sigma/dQ^2$ &~ stat(\%) &~ syst(\%) &~ tot(\%)  \\
\hline
   0.00 - 0.10 &  10.28 &   12 &   14 &   19 \\
   0.10 - 0.25 &  19.69 &    8 &    9 &   12 \\
   0.25 - 0.40 &  21.64 &   10 &    7 &   12 \\
   0.40 - 0.60 &  14.16 &   13 &    9 &   16 \\
   0.60 - 0.85 &  10.97 &   16 &   11 &   20 \\
   0.85 - 1.15 &   6.08 &   26 &   21 &   33 \\
   1.15 - 1.55 &   2.34 &   47 &   37 &   60 \\
   1.55 - 2.00 &   0.22 &  108 &   70 &  129 \\
\hline\hline
\end{tabular}
\caption{ Flux-averaged differential cross section in $Q^2$ with the selection $1.5<E_{\nu}<4.0$\,GeV:
$d\sigma/dQ^2 (10^{-40}\text{cm}^2/\text{nucleon}/(\text{GeV/c})^2)$, 
for $\pi^0$+nucleon(s) production with statistical (stat), systematic (syst), and total (tot) uncertainties.}
\label{tb:piz-Q2}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table VIII
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
~$Q^2$ $\text{(GeV/c)}^2$ &~~ $d\sigma/dQ^2$ &~ stat(\%) &~ syst(\%) &~ tot(\%)  \\
\hline
   0.00 - 0.10 &   3.72 &   34 &   29 &   45 \\
   0.10 - 0.25 &  10.37 &   14 &   13 &   19 \\
   0.25 - 0.40 &  14.02 &   13 &    9 &   16 \\
   0.40 - 0.60 &  11.94 &   13 &    8 &   15 \\
   0.60 - 0.85 &   9.50 &   14 &    8 &   17 \\
   0.85 - 1.15 &   6.66 &   18 &   10 &   20 \\
   1.15 - 1.55 &   7.14 &   18 &   13 &   23 \\
   1.55 - 2.00 &   3.07 &   31 &   28 &   42 \\
\hline\hline
\end{tabular}
\caption{ Flux-averaged differential cross section in $Q^2$ with the selection $4.0 < E_{\nu} < 10.0$\,GeV:
$d\sigma/dQ^2 (10^{-40}\text{cm}^2/\text{nucleon}/(\text{GeV/c})^2)$, 
for $\pi^0$+nucleon(s) production with statistical (stat), systematic (syst), and total (tot) uncertainties.}
\label{tb:piz-Q2}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip


%\vspace{0.4cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table IX
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
~$W$ $\text{(GeV)}$ &~~ $d\sigma/dW$ &~ stat(\%) &~ syst(\%) &~ tot(\%)  \\
\hline
     0.6 - 0.9 &   0.72 &   31 &   39 &   50 \\
     0.9 - 1.0 &   3.23 &   24 &   36 &   43 \\
     1.0 - 1.1 &  11.01 &   12 &   20 &   24 \\
     1.1 - 1.2 &  25.45 &    6 &   10 &   12 \\
     1.2 - 1.3 &  29.45 &    6 &    9 &   10 \\
     1.3 - 1.4 &  22.24 &    6 &   10 &   12 \\
     1.4 - 1.5 &  17.82 &    6 &   10 &   12 \\
     1.5 - 1.6 &  18.77 &    7 &   11 &   13 \\
     1.6 - 1.7 &  16.66 &    8 &   12 &   15 \\
     1.7 - 1.8 &  11.80 &   12 &   17 &   21 \\
\hline\hline
\end{tabular}
\caption{ Flux-averaged differential cross section in $W$, 
$d\sigma/dW (10^{-40}\text{cm}^2/\text{nucleon}/(\text{GeV}))$, 
for $\pi^0$+nucleon(s) production with statistical (stat), systematic (syst), and total (tot) uncertainties.}
\label{tb:piz-W}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%\vspace{0.4cm}
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table X       
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
~$M(p\pi^{0})$ $\text{(GeV)}$ &~~ $d\sigma/dM(p\pi^{0})$ &~ stat(\%) &~ syst(\%) &~ tot(\%)  \\
\hline                                                                            
   1.00 - 1.10 &   3.61 &   32 &   29 &   43 \\
   1.10 - 1.15 &  26.38 &   15 &   19 &   24 \\
   1.15 - 1.20 &  40.21 &   10 &   10 &   14 \\
   1.20 - 1.25 &  43.36 &    8 &    8 &   11 \\
   1.25 - 1.30 &  27.32 &    9 &    7 &   11 \\
   1.30 - 1.40 &  15.74 &   10 &    7 &   12 \\
   1.40 - 1.60 &  10.03 &    9 &    9 &   13 \\
   1.60 - 1.80 &   3.45 &   19 &   16 &   25 \\
\hline\hline
\end{tabular}
\smallskip
\caption{Flux-averaged differential cross section in $p\pi^{0}$ invariant mass, 
$d\sigma/dM(p\pi^{0}) (10^{-40}\text{cm}^2/\text{nucleon}/(\text{GeV}))$, 
for $\pi^0$+nucleon(s) production with statistical (stat), systematic (syst), and total (tot) uncertainties.
NOTE: Result is for the $p\pi^{0}$ subsample with $T_{p}>100$\,MeV and $W<1.8$\,GeV.}
\label{tb:M-ppizW18}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XI
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
~$M(p\pi^{0})$ $\text{(GeV)}$ &~~ $d\sigma/dM(p\pi^{0})$ &~ stat(\%) &~ syst(\%) &~ tot(\%)  \\
\hline
   1.00 - 1.10 &   2.05 &   49 &   34 &   60 \\
   1.10 - 1.15 &  21.55 &   18 &   16 &   24 \\
   1.15 - 1.20 &  32.67 &   11 &   10 &   15 \\
   1.20 - 1.25 &  31.23 &   11 &    9 &   14 \\
   1.25 - 1.30 &  15.37 &   14 &   11 &   18 \\
   1.30 - 1.40 &   5.91 &   23 &   19 &   30 \\
   1.40 - 1.60 &   2.06 &   43 &   37 &   57 \\
\hline\hline
\end{tabular}
\smallskip
\caption{Flux-averaged differential cross section in $p\pi^{0}$ invariant mass, 
$d\sigma/dM(p\pi^{0}) (10^{-40}\text{cm}^2/\text{nucleon}/(\text{GeV}))$, 
for $\pi^0$+nucleon(s) production with statistical (stat), systematic (syst), and total (tot) uncertainties.
NOTE: Result is for the $\Delta$-enriched subsample with $T_{p}>100$\,MeV and $W<1.4$\,GeV.}
\label{tb:M-ppizW14}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip

%\vspace{0.4cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XII
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
~$\cos(\theta)/0.10$ &~~~ $dd\sigma/d\cos(\theta)$ &~ stat(\%) &~ syst(\%) &~ tot(\%)  \\
\hline
   -1.0 - -0.8 &   3.86 &   18 &   10 &   21 \\
   -0.8 - -0.6 &   2.92 &   19 &   11 &   22 \\
   -0.6 - -0.4 &   2.70 &   21 &   13 &   25 \\
   -0.4 - -0.2 &   2.92 &   21 &   10 &   23 \\
    -0.2 - 0.0 &   2.95 &   21 &   10 &   23 \\
     0.0 - 0.2 &   3.27 &   21 &    9 &   23 \\
     0.2 - 0.4 &   3.06 &   23 &   11 &   25 \\
     0.4 - 0.6 &   2.94 &   24 &   14 &   27 \\
     0.6 - 0.8 &   3.39 &   24 &   15 &   29 \\
     0.8 - 1.0 &   4.51 &   23 &   12 &   26 \\
\hline\hline
\end{tabular}
\caption{ Flux-averaged differential cross section in $\cos(\theta)$, the $\pi^{0}$ zenith-angle cosine in the $p\pi^{0}$ rest frame: 
$d\sigma/d\cos(\theta) (10^{-40}\text{cm}^2/\text{nucleon}/(0.10))$, 
for $\pi^0$+nucleon(s) production with statistical (stat), systematic (syst), and total (tot) uncertainties.
NOTE: Result is for the $\Delta$-enriched subsample with $T_{p}>100$\,MeV and $W<1.4$\,GeV.}
\label{tb:piz-zenith}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip
\smallskip



%\vspace{0.4cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XIII
\begin{table}
\centering
\begin{tabular}{crccccc}
\hline
~$\phi$ $\text{(degrees)}$ &~~~ $d\sigma/d\phi$ &~ stat(\%) &~ syst(\%) &~ tot(\%)  \\
\hline
        0 - 45 & 0.0140 &   30 &   16 &   34 \\
       45 - 90 & 0.0118 &   30 &   15 &   34 \\
      90 - 135 & 0.0125 &   27 &   13 &   30 \\
     135 - 180 & 0.0209 &   19 &    8 &   21 \\
     180 - 225 & 0.0225 &   18 &    8 &   20 \\
     225 - 270 & 0.0198 &   20 &   10 &   22 \\
     270 - 315 & 0.0202 &   21 &    8 &   23 \\
     315 - 360 & 0.0175 &   26 &   12 &   29 \\
\hline\hline
\end{tabular}
\caption{ Flux-averaged differential cross section in $\phi$, the $\pi^{0}$ azimuthal angle in the $p\pi^{0}$ rest frame: 
$d\sigma/d\phi (10^{-40}\text{cm}^2/\text{nucleon}/(\text{degree}))$, for $\pi^0$+nucleon(s) production with statistical (stat), systematic (syst), and total (tot) uncertainties. NOTE: Result is for the $\Delta$-enriched subsample with $T_{p}>100$\,MeV and $W<1.4$\,GeV.}
\label{tb:piz-azimuth}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%\vspace{1cm}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%\clearpage
\onecolumngrid
%\newpage
\section{Systematic uncertainties of the $\numu$-CC($\pi^{0}$) channel}
%\textbf{Systematic Uncertainty Tables: CC($\pi^+$) channel}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Breakout of systematic uncertainty on Tables XII through XXIII: detector response (I), 
neutrino cross section model (II), nuclear effects including FSI (III), flux (IV), and other sources (V). 
%The absolute uncertainties are followed by shape uncertainties in parentheses.

\vspace{0.5cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XIV
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
$p_{\mu}$ (GeV/c) & (I) & (II) & (III) & (IV) & (V) & Total \\
\hline 
     1.0 - 2.0 & 17.7 &  4.5 &  2.6 &  5.5 &  0.6 & 19.3 \\
     2.0 - 2.5 &  8.5 &  4.3 &  2.2 &  5.2 &  0.6 & 11.1 \\
     2.5 - 3.0 &  3.9 &  3.8 &  2.4 &  4.8 &  0.6 &  7.7 \\
     3.0 - 3.5 &  6.4 &  3.9 &  2.8 &  5.1 &  0.6 &  9.5 \\
     3.5 - 4.0 &  7.6 &  4.1 &  2.8 &  5.7 &  0.5 & 10.7 \\
     4.0 - 5.0 &  6.9 &  5.5 &  3.7 &  4.9 &  0.4 & 10.7 \\
     5.0 - 7.0 &  4.2 &  7.9 &  6.3 &  3.7 &  0.2 & 11.6 \\
    7.0 - 10.0 &  3.9 &  4.5 &  3.3 &  5.5 &  0.5 &  8.7 \\
\hline\hline
\end{tabular}
\caption{Fractional systematic uncertainties (in percent) for $d\sigma/dp_\mu$.}
\label{tb:syst-muon-momentum}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{1cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XV
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
$\theta_{\mu}$ (degree) & (I) & (II) & (III) & (IV) & (V) & Total \\
\hline
        0 -  2 &  7.5 &  7.9 &  5.7 &  3.8 &  0.4 & 12.9 \\
        2 -  4 &  4.4 &  6.5 &  3.3 &  3.4 &  0.4 &  9.2 \\
        4 -  6 &  3.0 &  5.1 &  3.4 &  3.5 &  0.5 &  7.7 \\
        6 -  8 &  3.5 &  4.2 &  3.3 &  4.0 &  0.5 &  7.5 \\
        8 - 10 &  3.0 &  3.3 &  2.9 &  4.5 &  0.6 &  7.0 \\
       10 - 12 &  3.0 &  3.1 &  3.5 &  4.3 &  0.5 &  7.0 \\
       12 - 16 &  3.2 &  2.6 &  3.3 &  4.6 &  0.6 &  7.0 \\
       16 - 20 &  3.0 &  3.0 &  3.4 &  4.5 &  0.6 &  7.1 \\
       20 - 25 &  4.0 &  3.3 &  4.4 &  4.8 &  0.6 &  8.3 \\
\hline\hline
\end{tabular}
\caption{Fractional systematic uncertainties (in percent) for $d\sigma/d\theta_\mu$.}
\label{tb:syst-muon-angler}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{1cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XVI
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
$T_{\pi}$ (GeV) & (I) & (II) & (III) & (IV) & (V) & Total \\
\hline
   0.00 - 0.05 & 14.3 &  9.2 &  7.1 &  4.0 &  0.1 & 18.9 \\
   0.05 - 0.15 &  5.0 &  4.9 &  4.2 &  3.4 &  0.5 &  8.9 \\
   0.15 - 0.25 &  3.5 &  3.4 &  2.3 &  4.5 &  0.6 &  7.1 \\
   0.25 - 0.40 &  3.7 &  3.5 &  1.8 &  4.6 &  0.6 &  7.2 \\
   0.40 - 0.55 &  2.7 &  3.5 &  2.9 &  4.9 &  0.6 &  7.3 \\
   0.55 - 0.75 &  2.4 &  2.9 &  3.4 &  5.7 &  0.7 &  7.6 \\
   0.75 - 1.00 &  3.7 &  4.7 &  5.2 &  4.8 &  0.6 &  9.3 \\
\hline\hline
\end{tabular}
\caption{Fractional systematic uncertainties (in percent) for $d\sigma/dT_\pi$.}
\label{tb:syst-pion-KE}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{1cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XVII
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
$\theta_{\pi}$ (degree) & (I) & (II) & (III) & (IV) & (V) & Total \\
\hline
        0 - 10 &  8.5 &  9.0 &  5.5 &  2.5 &  0.4 & 13.8 \\
       10 - 20 &  6.1 &  6.4 &  5.3 &  3.7 &  0.5 & 10.9 \\
       20 - 30 &  5.2 &  4.8 &  3.2 &  4.0 &  0.5 &  8.7 \\
       30 - 40 &  3.6 &  3.9 &  2.4 &  4.4 &  0.6 &  7.3 \\
       40 - 50 &  2.3 &  3.5 &  3.4 &  4.0 &  0.5 &  6.8 \\
       50 - 60 &  2.3 &  4.1 &  3.6 &  3.6 &  0.5 &  6.9 \\
       60 - 70 &  2.1 &  5.2 &  3.3 &  3.0 &  0.4 &  7.2 \\
       70 - 80 &  3.5 &  4.9 &  4.6 &  3.3 &  0.5 &  8.3 \\
       80 - 90 &  4.4 &  6.2 &  6.9 &  2.4 &  0.4 & 10.6 \\
      90 - 120 &  5.6 &  4.6 &  3.6 &  3.8 &  0.5 &  9.0 \\
     120 - 180 &  5.1 &  3.2 &  2.1 &  5.5 &  0.7 &  8.4 \\
\hline\hline
\end{tabular}
\caption{Fractional systematic uncertainties (in percent) for $d\sigma/d\theta_\pi$.}
\label{tb:syst-pion-angle}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{0.5cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XVIII
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
$E_{\nu}$ (GeV) & (I) & (II) & (III) & (IV) & (V) & Total \\
\hline
     0.0 - 1.5 &  0.0 &  0.0 &  0.0 &  0.0 &  0.0 &  0.0 \\
     1.5 - 3.0 & 14.9 &  3.9 &  2.5 &  7.2 &  0.7 & 17.2 \\
     3.0 - 3.5 &  4.7 &  3.8 &  1.8 &  5.4 &  0.7 &  8.4 \\
     3.5 - 4.0 &  5.3 &  4.0 &  2.5 &  7.5 &  0.6 & 10.3 \\
     4.0 - 5.0 &  8.7 &  4.8 &  3.4 & 12.9 &  0.4 & 16.7 \\
     5.0 - 6.0 &  4.2 &  5.7 &  4.5 &  8.5 &  0.4 & 11.9 \\
     6.0 - 8.0 &  5.0 &  8.4 &  6.6 &  9.4 &  0.1 & 15.1 \\
    8.0 - 10.0 &  3.2 &  4.2 &  4.0 & 10.3 &  0.5 & 12.3 \\
   10.0 - 12.0 &  4.5 &  4.3 &  3.7 & 10.2 &  0.6 & 12.6 \\
   12.0 - 15.0 &  4.7 &  4.9 &  3.8 & 10.6 &  0.5 & 13.1 \\
   15.0 - 20.0 & 17.0 &  7.0 &  6.3 & 13.4 &  0.2 & 23.6 \\
\hline\hline
\end{tabular}
\caption{Fractional systematic uncertainties (in percent) for $\sigma(E_\nu)$.}
\label{tb:syst-Ev-xsec}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{0.5cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XIX
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
$Q^{2}$ (GeV$^{2}$) & (I) & (II) & (III) & (IV) & (V) & Total \\
\hline
   0.00 - 0.10 & 12.4 &  8.6 &  4.5 &  3.6 &  0.5 & 16.2 \\
   0.10 - 0.25 &  7.2 &  4.2 &  3.1 &  4.4 &  0.6 &  9.9 \\
   0.25 - 0.40 &  3.6 &  3.6 &  2.6 &  4.1 &  0.6 &  7.1 \\
   0.40 - 0.60 &  3.3 &  3.3 &  2.9 &  4.0 &  0.5 &  6.8 \\
   0.60 - 0.85 &  5.0 &  2.7 &  4.1 &  4.4 &  0.5 &  8.3 \\
   0.85 - 1.15 &  7.7 &  4.5 &  4.4 &  4.3 &  0.5 & 10.8 \\
   1.15 - 1.55 & 10.9 &  4.5 &  4.8 &  5.4 &  0.5 & 13.9 \\
   1.55 - 2.00 & 24.2 &  9.2 & 10.7 &  6.8 &  0.2 & 28.8 \\
\hline\hline
\end{tabular}
\caption{Fractional systematic uncertainties (in percent) for $d\sigma/dQ^2$.}
\label{tb:syst-Q2}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{0.4cm}

%\clearpage
%\newpage


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XX
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
$Q^{2}$ (GeV$^{2}$) & (I) & (II) & (III) & (IV) & (V) & Total \\
\hline
   0.00 - 0.10 & 10.8 &  7.6 &  4.8 &  3.5 &  0.5 & 14.5 \\
   0.10 - 0.25 &  6.3 &  3.8 &  3.7 &  4.2 &  0.6 &  9.3 \\
   0.25 - 0.40 &  3.1 &  3.5 &  3.0 &  4.0 &  0.6 &  6.9 \\
   0.40 - 0.60 &  5.9 &  4.2 &  4.2 &  3.1 &  0.4 &  8.9 \\
   0.60 - 0.85 &  8.0 &  4.0 &  5.6 &  3.6 &  0.5 & 11.2 \\
   0.85 - 1.15 & 17.5 &  8.1 &  8.0 &  3.1 &  0.4 & 21.1 \\
   1.15 - 1.55 & 33.4 & 10.2 & 11.3 &  3.2 &  0.4 & 36.8 \\
   1.55 - 2.00 & 64.6 & 20.7 & 17.5 &  1.7 &  0.4 & 70.1 \\
\hline\hline
\end{tabular}
\caption{Fractional systematic uncertainties (in percent) for $d\sigma/dQ^2$ with the selection $1.5 < E_{\nu} < 4.0$\,GeV.}
\label{tb:syst-Q2}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{0.4cm}

%\clearpage
%\newpage

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XXI
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
$Q^{2}$ (GeV$^{2}$) & (I) & (II) & (III) & (IV) & (V) & Total \\
\hline
   0.00 - 0.10 & 18.5 & 20.6 &  8.7 &  3.8 &  2.6 & 29.4 \\
   0.10 - 0.25 &  9.0 &  6.6 &  3.7 &  4.0 &  1.2 & 12.5 \\
   0.25 - 0.40 &  3.9 &  4.3 &  4.1 &  4.7 &  1.2 &  8.6 \\
   0.40 - 0.60 &  3.5 &  4.0 &  4.0 &  4.6 &  1.3 &  8.1 \\
   0.60 - 0.85 &  4.3 &  2.6 &  4.5 &  4.4 &  1.3 &  8.2 \\
   0.85 - 1.15 &  5.6 &  4.9 &  4.8 &  3.5 &  1.5 &  9.7 \\
   1.15 - 1.55 & 10.4 &  4.9 &  5.0 &  4.2 &  1.4 & 13.3 \\
   1.55 - 2.00 & 22.3 &  8.6 & 12.7 &  4.9 &  2.4 & 27.6 \\
\hline\hline
\end{tabular}
\caption{Fractional systematic uncertainties (in percent) for $d\sigma/dQ^2$ with the selection $4.0 < E_{\nu} < 10.0$\,GeV.}
\label{tb:syst-Q2}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{0.4cm}

%\clearpage
%\newpage


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XXII
\begin{table}
\centering
\begin{tabular}{crccccc}
\hline
~$W$ (GeV) & (I) & (II) & (III) & (IV) & (V) & Total \\
\hline
     0.6 - 0.9 & 35.5 & 10.0 & 12.3 &  4.1 &  0.4 & 39.1 \\
     0.9 - 1.0 & 33.3 &  8.8 & 10.1 &  4.0 &  0.3 & 36.1 \\
     1.0 - 1.1 & 17.8 &  4.8 &  7.4 &  3.6 &  0.4 & 20.2 \\
     1.1 - 1.2 &  6.3 &  3.1 &  5.1 &  4.4 &  0.6 &  9.8 \\
     1.2 - 1.3 &  5.1 &  3.8 &  3.2 &  4.6 &  0.6 &  8.5 \\
     1.3 - 1.4 &  5.0 &  5.1 &  5.5 &  3.9 &  0.5 &  9.8 \\
     1.4 - 1.5 &  5.1 &  6.2 &  5.4 &  3.5 &  0.5 & 10.3 \\
     1.5 - 1.6 &  5.4 &  6.6 &  5.3 &  3.5 &  0.4 & 10.6 \\
     1.6 - 1.7 &  6.5 &  7.5 &  6.3 &  3.2 &  0.4 & 12.2 \\
     1.7 - 1.8 & 11.3 &  8.9 &  8.7 &  2.7 &  0.3 & 17.0 \\
\hline
\hline
\end{tabular}
\caption{Fractional systematic uncertainties (in percent) for $d\sigma/W$.}
\label{tb:syst-W}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{0.5cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XXIII
\begin{table}
%\centering
\begin{tabular}{crccccc}
\hline
~$M(p\pi^{0})$ (GeV/c) & (I) & (II) & (III) & (IV) & (V) & Total \\           
\hline
   1.00 - 1.10 & 21.7 & 14.2 & 12.2 &  4.1 &  2.9 & 29.1 \\
   1.10 - 1.15 & 14.6 &  9.3 &  6.4 &  1.7 &  2.0 & 18.7 \\
   1.15 - 1.20 &  7.1 &  5.2 &  3.2 &  3.5 &  1.4 & 10.0 \\
   1.20 - 1.25 &  2.8 &  3.9 &  4.0 &  4.4 &  1.3 &  7.7 \\
   1.25 - 1.30 &  3.4 &  3.5 &  3.0 &  4.3 &  1.5 &  7.3 \\
   1.30 - 1.40 &  2.9 &  4.2 &  2.4 &  4.2 &  1.5 &  7.2 \\
   1.40 - 1.60 &  5.0 &  4.7 &  2.3 &  4.4 &  1.3 &  8.6 \\
   1.60 - 1.80 & 11.7 &  8.7 &  6.9 &  2.5 &  1.8 & 16.5 \\
\hline
\hline
\end{tabular}
\caption{Fractional systematic uncertainties (in percent) for $d\sigma/dM(p\pi^{0})$.\\
NOTE: Result is for the $p\pi^{0}$ subsample with $T_{p}>100$\,MeV and $W<1.8$\,GeV.}
\label{tb:syst-MppizW18}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{0.5cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XXIV
\begin{table}
%\centering
\begin{tabular}{crccccc}
\hline
~$M(p\pi^{0})$ (GeV/c) & (I) & (II) & (III) & (IV) & (V) & Total \\
\hline
   1.00 - 1.10 & 26.6 & 14.5 & 14.2 &  2.9 &  4.2 & 33.9 \\
   1.10 - 1.15 & 13.7 &  5.9 &  5.4 &  3.4 &  2.0 & 16.3 \\
   1.15 - 1.20 &  6.1 &  3.2 &  3.7 &  5.6 &  1.2 &  9.7 \\
   1.20 - 1.25 &  3.1 &  3.0 &  4.8 &  5.6 &  1.2 &  8.6 \\
   1.25 - 1.30 &  7.3 &  4.3 &  5.8 &  4.7 &  1.5 & 11.4 \\
   1.30 - 1.40 & 10.1 & 12.4 & 10.1 &  3.0 &  3.2 & 19.4 \\
   1.40 - 1.60 & 19.7 & 22.9 & 19.7 &  6.2 &  5.1 & 36.9 \\
\hline
\hline
\end{tabular}
\caption{Fractional systematic uncertainties (in percent) for $d\sigma/dM(p\pi^{0})$.\\
NOTE: Result is for the $\Delta$-enriched subsample with $T_{p}>100$\,MeV and $W<1.4$\,GeV.}
\label{tb:syst-MppizW14}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{0.5cm}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XXV
\begin{table}
%\centering
\begin{tabular}{crccccc}
\hline
~$\cos(\theta)$ & (I) & (II) & (III) & (IV) & (V) & Total \\
\hline
   -1.0 - -0.8 &  6.2 &  3.9 &  2.4 &  5.4 &  1.2 &  9.5 \\
   -0.8 - -0.6 &  5.7 &  4.8 &  6.3 &  4.8 &  1.3 & 10.9 \\
   -0.6 - -0.4 &  7.1 &  5.0 &  7.6 &  4.6 &  1.6 & 12.5 \\
   -0.4 - -0.2 &  5.0 &  5.1 &  5.2 &  4.8 &  1.6 & 10.2 \\
    -0.2 - 0.0 &  5.6 &  5.5 &  4.5 &  4.1 &  1.8 & 10.1 \\
     0.0 - 0.2 &  4.3 &  5.5 &  4.4 &  3.7 &  1.7 &  9.2 \\
     0.2 - 0.4 &  4.7 &  6.4 &  7.3 &  3.1 &  2.0 & 11.4 \\
     0.4 - 0.6 &  6.7 &  6.3 &  9.2 &  3.0 &  2.1 & 13.5 \\
     0.6 - 0.8 &  7.0 &  6.7 & 10.5 &  2.8 &  2.1 & 14.7 \\
     0.8 - 1.0 &  5.5 &  6.7 &  7.5 &  3.8 &  1.8 & 12.2 \\
\hline
\hline
\end{tabular}
\caption{Fractional systematic uncertainties (in percent) for $d\sigma/d\cos(\theta)$.\\
NOTE: Result is for the $\Delta$-enriched subsample with $T_{p}>100$\,MeV and $W<1.4$\,GeV.}
\label{tb:syst-zenith}
\end{table}

%%%%%%%%%%%%%%%%%%%%%%%

\vspace{0.5cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XXVI
\begin{table}
%\centering
\begin{tabular}{crccccc}
\hline
~$\phi$(degrees)  & (I) & (II) & (III) & (IV) & (V) & Total \\
\hline
        0 - 45 &  4.8 &  6.2 & 13.2 &  3.2 &  2.2 & 15.9 \\
       45 - 90 &  6.5 &  8.2 & 10.0 &  2.6 &  2.5 & 14.9 \\
      90 - 135 &  5.2 &  6.6 &  8.5 &  2.8 &  2.2 & 12.5 \\
     135 - 180 &  3.4 &  3.8 &  2.5 &  4.9 &  1.3 &  7.7 \\
     180 - 225 &  2.8 &  3.9 &  4.6 &  4.5 &  1.3 &  8.2 \\
     225 - 270 &  5.2 &  5.1 &  5.6 &  4.2 &  1.5 & 10.2 \\
     270 - 315 &  3.3 &  4.4 &  3.8 &  4.6 &  1.5 &  8.3 \\
     315 - 360 &  5.7 &  5.9 &  7.6 &  4.0 &  1.8 & 12.0 \\

\hline
\hline
\end{tabular}
\caption{Fractional systematic uncertainties (in percent) for $d\sigma/d\phi$. \\
NOTE: Result is for the $\Delta$-enriched subsample with $T_{p}>100$\,MeV and $W<1.4$\,GeV.}
\label{tb:syst-azimuth}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{1cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{1cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section{Neutrino Flux of the $\numu$-CC($\pi^{0}$) analysis}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XXVII
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
$E_\nu$ (GeV) & ~~~~~$\nu_\mu$ flux ($\nu_\mu$/$m^2$/GeV/POT)  ~~\\
\hline
     0.0 - 0.5 & 8.58e-10 \\
     0.5 - 1.0 & 1.38e-09 \\
     1.0 - 1.5 & 3.45e-09 \\
     1.5 - 2.0 & 5.06e-09 \\
     2.0 - 2.5 & 6.66e-09 \\
     2.5 - 3.0 & 8.18e-09 \\
     3.0 - 3.5 & 8.53e-09 \\
     3.5 - 4.0 & 6.81e-09 \\
     4.0 - 4.5 & 4.06e-09 \\
     4.5 - 5.0 & 2.20e-09 \\
     5.0 - 5.5 & 1.35e-09 \\
     5.5 - 6.0 & 9.72e-10 \\
     6.0 - 6.5 & 7.90e-10 \\
     6.5 - 7.0 & 6.67e-10 \\
     7.0 - 7.5 & 5.82e-10 \\
     7.5 - 8.0 & 5.09e-10 \\
     8.0 - 8.5 & 4.58e-10 \\
     8.5 - 9.0 & 4.10e-10 \\
     9.0 - 9.5 & 3.71e-10 \\
    9.5 - 10.0 & 3.40e-10 \\
   10.0 - 11.0 & 2.95e-10 \\
   11.0 - 12.0 & 2.46e-10 \\
   12.0 - 13.0 & 2.06e-10 \\
   13.0 - 14.0 & 1.75e-10 \\
   14.0 - 15.0 & 1.45e-10 \\
   15.0 - 16.0 & 1.20e-10 \\
   16.0 - 17.0 & 1.01e-10 \\
   17.0 - 18.0 & 8.42e-11 \\
   18.0 - 19.0 & 7.11e-11 \\
   19.0 - 20.0 & 6.07e-11 \\
\hline
\end{tabular}
\caption{The neutrino flux used for the cross-section calculations.
This flux is also used by the GENIE and NuWro event generators to produce the model predictions
shown in the paper.}
\label{tb:flux-table}
\end{table}



\section{Correlation matrices of $\numu$-CC($\pi^{0}$) cross sections}

\vspace{0.3cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XXVIII
\begin{table}
\centering
\begin{tabular}{cccccccccc}
\hline
  Bins (GeV/c) &    1.0 - 2.0 &    2.0 - 2.5 &    2.5 - 3.0 &    3.0 - 3.5 &    3.5 - 4.0 &    4.0 - 5.0 &    5.0 - 7.0 &   7.0 - 10.0 \\ 
\hline
  1.0 -  2.0  & 1.0000  & 0.6744  & 0.3688  &-0.1438  &-0.2369  &-0.2001  & 0.0647  & 0.0402 \\
  2.0 -  2.5  & 0.6744  & 1.0000  & 0.5165  & 0.1110  &-0.0010  & 0.0088  & 0.1935  & 0.1726 \\
  2.5 -  3.0  & 0.3688  & 0.5165  & 1.0000  & 0.4353  & 0.3447  & 0.3181  & 0.2945  & 0.2921 \\
  3.0 -  3.5  &-0.1438  & 0.1110  & 0.4353  & 1.0000  & 0.6018  & 0.5357  & 0.2933  & 0.2916 \\
  3.5 -  4.0  &-0.2369  &-0.0010  & 0.3447  & 0.6018  & 1.0000  & 0.5455  & 0.2782  & 0.2654 \\
  4.0 -  5.0  &-0.2001  & 0.0088  & 0.3181  & 0.5357  & 0.5455  & 1.0000  & 0.3918  & 0.3112 \\
  5.0 -  7.0  & 0.0647  & 0.1935  & 0.2945  & 0.2933  & 0.2782  & 0.3918  & 1.0000  & 0.4380 \\
  7.0 - 10.0  & 0.0402  & 0.1726  & 0.2921  & 0.2916  & 0.2654  & 0.3112  & 0.4380  & 1.0000 \\
\hline
\hline
\end{tabular}
\caption{Correlation matrix for bins of $d\sigma/dp_\mu$.}
\label{tb:piz_mup_cov}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{0.7cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XXIX
\begin{table}
\centering
\begin{tabular}{cccccccccc}
\hline
    Bins (deg) &       0 -  2 &       2 -  4 &       4 -  6 &       6 -  8 &       8 - 10 &      10 - 12 &      12 - 16 &      16 - 20 &      20 - 25 \\ 
\hline
  0 -  2  & 1.0000  & 0.4966  & 0.4629  & 0.4342  & 0.3514  & 0.3033  & 0.2632  & 0.1590  & 0.1025 \\
  2 -  4  & 0.4966  & 1.0000  & 0.5427  & 0.5084  & 0.4312  & 0.3748  & 0.3339  & 0.2182  & 0.1280 \\
  4 -  6  & 0.4629  & 0.5427  & 1.0000  & 0.5857  & 0.5255  & 0.4810  & 0.4528  & 0.3088  & 0.1897 \\
  6 -  8  & 0.4342  & 0.5084  & 0.5857  & 1.0000  & 0.5672  & 0.5240  & 0.5072  & 0.3609  & 0.2333 \\
  8 - 10  & 0.3514  & 0.4312  & 0.5255  & 0.5672  & 1.0000  & 0.5379  & 0.5439  & 0.4169  & 0.2649 \\
 10 - 12  & 0.3033  & 0.3748  & 0.4810  & 0.5240  & 0.5379  & 1.0000  & 0.5414  & 0.4105  & 0.2724 \\
 12 - 16  & 0.2632  & 0.3339  & 0.4528  & 0.5072  & 0.5439  & 0.5414  & 1.0000  & 0.4447  & 0.2959 \\
 16 - 20  & 0.1590  & 0.2182  & 0.3088  & 0.3609  & 0.4169  & 0.4105  & 0.4447  & 1.0000  & 0.2605 \\
 20 - 25  & 0.1025  & 0.1280  & 0.1897  & 0.2333  & 0.2649  & 0.2724  & 0.2959  & 0.2605  & 1.0000 \\
\hline
\hline
\end{tabular}
\caption{Correlation matrix for bins of $d\sigma/d\theta_\mu$.}
\label{tb:piz_muth_cov}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{0.7cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XXX
\begin{table}
\centering
\begin{tabular}{cccccccc}
\hline
    Bins (GeV) &  0.00 - 0.05 &  0.05 - 0.15 &  0.15 - 0.25 &  0.25 - 0.40 &  0.40 - 0.55 &  0.55 - 0.75 &  0.75 - 1.00 \\ 
\hline
  0.00 -  0.05  & 1.0000  & 0.5185  & 0.1301  & 0.0362  & 0.1460  & 0.1538  & 0.0622 \\
  0.05 -  0.15  & 0.5185  & 1.0000  & 0.4388  & 0.3623  & 0.3686  & 0.3415  & 0.2503 \\
  0.15 -  0.25  & 0.1301  & 0.4388  & 1.0000  & 0.4827  & 0.4203  & 0.4009  & 0.3632 \\
  0.25 -  0.40  & 0.0362  & 0.3623  & 0.4827  & 1.0000  & 0.4361  & 0.4030  & 0.3637 \\
  0.40 -  0.55  & 0.1460  & 0.3686  & 0.4203  & 0.4361  & 1.0000  & 0.4327  & 0.3526 \\
  0.55 -  0.75  & 0.1538  & 0.3415  & 0.4009  & 0.4030  & 0.4327  & 1.0000  & 0.3849 \\
  0.75 -  1.00  & 0.0622  & 0.2503  & 0.3632  & 0.3637  & 0.3526  & 0.3849  & 1.0000 \\
\hline
\hline
\end{tabular}
\caption{Correlation matrix for bins of $d\sigma/dT_\pi$.}
\label{tb:piz_kinetic_cov}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%

\vspace{0.7cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XXXI
\begin{table}
\centering
\begin{tabular}{ccccccccccccccc}
\hline
    Bins (deg) &       0 - 10 &      10 - 20 &      20 - 30 &      30 - 40 &      40 - 50 &      50 - 60 &      60 - 70 &      70 - 80 &      80 - 90 &     90 - 120 &    120 - 180 \\ 
\hline
   0 -  10  & 1.0000  & 0.2547  & 0.2400  & 0.2131  & 0.1621  & 0.1456  & 0.1368  & 0.0964  & 0.0928  & 0.1352  & 0.1065 \\
  10 -  20  & 0.2547  & 1.0000  & 0.3574  & 0.3285  & 0.2754  & 0.2363  & 0.2238  & 0.1966  & 0.1609  & 0.2408  & 0.1890 \\
  20 -  30  & 0.2400  & 0.3574  & 1.0000  & 0.3716  & 0.2942  & 0.2765  & 0.2548  & 0.2267  & 0.1801  & 0.2562  & 0.2598 \\
  30 -  40  & 0.2131  & 0.3285  & 0.3716  & 1.0000  & 0.3150  & 0.2877  & 0.2702  & 0.2577  & 0.2052  & 0.3072  & 0.3137 \\
  40 -  50  & 0.1621  & 0.2754  & 0.2942  & 0.3150  & 1.0000  & 0.2704  & 0.2601  & 0.2582  & 0.2031  & 0.2665  & 0.2452 \\
  50 -  60  & 0.1456  & 0.2363  & 0.2765  & 0.2877  & 0.2704  & 1.0000  & 0.2850  & 0.2713  & 0.2506  & 0.2856  & 0.2483 \\
  60 -  70  & 0.1368  & 0.2238  & 0.2548  & 0.2702  & 0.2601  & 0.2850  & 1.0000  & 0.2957  & 0.2736  & 0.3006  & 0.2356 \\
  70 -  80  & 0.0964  & 0.1966  & 0.2267  & 0.2577  & 0.2582  & 0.2713  & 0.2957  & 1.0000  & 0.2949  & 0.3436  & 0.2581 \\
  80 -  90  & 0.0928  & 0.1609  & 0.1801  & 0.2052  & 0.2031  & 0.2506  & 0.2736  & 0.2949  & 1.0000  & 0.3025  & 0.1946 \\
  90 - 120  & 0.1352  & 0.2408  & 0.2562  & 0.3072  & 0.2665  & 0.2856  & 0.3006  & 0.3436  & 0.3025  & 1.0000  & 0.3717 \\
 120 - 180  & 0.1065  & 0.1890  & 0.2598  & 0.3137  & 0.2452  & 0.2483  & 0.2356  & 0.2581  & 0.1946  & 0.3717  & 1.0000 \\
\hline
\hline
\end{tabular}
\caption{Correlation matrix for bins of $d\sigma/d\theta_\pi$.}
\label{tb:piz_theta_cov}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%

\vspace{0.5cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XXXII
\begin{table}
\centering
\begin{tabular}{cccccccccccc}
\hline
    Bins (GeV) &    0.0 - 1.5 &    1.5 - 3.0 &    3.0 - 3.5 &    3.5 - 4.0 &    4.0 - 5.0 &    5.0 - 6.0 &    6.0 - 8.0 &   8.0 - 10.0 &  10.0 - 12.0 &  12.0 - 15.0 &  15.0 - 20.0 \\ 
\hline
  0.0 -  1.5  & 0.0000  & 0.0000  & 0.0000  & 0.0000  & 0.0000  & 0.0000  & 0.0000  & 0.0000  & 0.0000  & 0.0000  & 0.0000 \\
  1.5 -  3.0  & 0.0000  & 1.0000  & 0.4500  &-0.0607  &-0.3175  &-0.0762  & 0.1054  & 0.1018  & 0.0444  & 0.0624  &-0.3290 \\
  3.0 -  3.5  & 0.0000  & 0.4500  & 1.0000  & 0.3345  & 0.1370  & 0.1272  & 0.1298  & 0.1093  & 0.0953  & 0.0722  &-0.0715 \\
  3.5 -  4.0  & 0.0000  &-0.0607  & 0.3345  & 1.0000  & 0.5970  & 0.3065  &-0.0048  &-0.0246  & 0.0050  &-0.0354  & 0.0391 \\
  4.0 -  5.0  & 0.0000  &-0.3175  & 0.1370  & 0.5970  & 1.0000  & 0.4394  & 0.0103  &-0.0485  &-0.0278  &-0.0570  & 0.1107 \\
  5.0 -  6.0  & 0.0000  &-0.0762  & 0.1272  & 0.3065  & 0.4394  & 1.0000  & 0.2928  & 0.1918  & 0.1588  & 0.1205  & 0.1722 \\
  6.0 -  8.0  & 0.0000  & 0.1054  & 0.1298  &-0.0048  & 0.0103  & 0.2928  & 1.0000  & 0.4425  & 0.3455  & 0.3489  & 0.3404 \\
  8.0 - 10.0  & 0.0000  & 0.1018  & 0.1093  &-0.0246  &-0.0485  & 0.1918  & 0.4425  & 1.0000  & 0.3830  & 0.3504  & 0.3141 \\
 10.0 - 12.0  & 0.0000  & 0.0444  & 0.0953  & 0.0050  &-0.0278  & 0.1588  & 0.3455  & 0.3830  & 1.0000  & 0.3223  & 0.3314 \\
 12.0 - 15.0  & 0.0000  & 0.0624  & 0.0722  &-0.0354  &-0.0570  & 0.1205  & 0.3489  & 0.3504  & 0.3223  & 1.0000  & 0.3012 \\
 15.0 - 20.0  & 0.0000  &-0.3290  &-0.0715  & 0.0391  & 0.1107  & 0.1722  & 0.3404  & 0.3141  & 0.3314  & 0.3012  & 1.0000 \\
\hline
\hline
\end{tabular}
\caption{Correlation matrix for bins of $\sigma(E_\nu)$.}
\label{tb:piz_sigma-Ev_cov}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%


%\vspace{0.7cm}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XXXIII
\begin{table}
\centering
\begin{tabular}{ccccccccc}
\hline
Bins (GeV$^{2}$) &  0.00 - 0.10 &  0.10 - 0.25 &  0.25 - 0.40 &  0.40 - 0.60 &  0.60 - 0.85 &  0.85 - 1.15 &  1.15 - 1.55 &  1.55 - 2.00 \\ 
\hline
  0.00 -  0.10  & 1.0000  & 0.6210  & 0.3953  & 0.2387  & 0.0368  &-0.0890  &-0.1430  &-0.2099 \\
  0.10 -  0.25  & 0.6210  & 1.0000  & 0.4857  & 0.3174  & 0.1121  &-0.0429  &-0.1235  &-0.2542 \\
  0.25 -  0.40  & 0.3953  & 0.4857  & 1.0000  & 0.3758  & 0.2607  & 0.1516  & 0.1065  &-0.0121 \\
  0.40 -  0.60  & 0.2387  & 0.3174  & 0.3758  & 1.0000  & 0.3487  & 0.2761  & 0.2556  & 0.1719 \\
  0.60 -  0.85  & 0.0368  & 0.1121  & 0.2607  & 0.3487  & 1.0000  & 0.4123  & 0.4093  & 0.3756 \\
  0.85 -  1.15  &-0.0890  &-0.0429  & 0.1516  & 0.2761  & 0.4123  & 1.0000  & 0.4638  & 0.4605 \\
  1.15 -  1.55  &-0.1430  &-0.1235  & 0.1065  & 0.2556  & 0.4093  & 0.4638  & 1.0000  & 0.5342 \\
  1.55 -  2.00  &-0.2099  &-0.2542  &-0.0121  & 0.1719  & 0.3756  & 0.4605  & 0.5342  & 1.0000 \\
\hline
\hline
\end{tabular}
\caption{Correlation matrix for bins of $d\sigma/dQ^2$.}
\label{tb:piz-Q2-cov}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{0.3cm}

%\vspace{0.7cm}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XXXIV
\begin{table}
\centering
\begin{tabular}{ccccccccc}
\hline
Bins (GeV$^{2}$) &  0.00 - 0.10 &  0.10 - 0.25 &  0.25 - 0.40 &  0.40 - 0.60 &  0.60 - 0.85 &  0.85 - 1.15 &  1.15 - 1.55 &  1.55 - 2.00 \\ 
\hline
  0.00 -  0.10  & 1.0000  & 0.5127  & 0.2601  & 0.0908  &-0.0284  &-0.1481  &-0.1656  & 0.1066 \\
  0.10 -  0.25  & 0.5127  & 1.0000  & 0.3245  & 0.1401  & 0.0350  &-0.1006  &-0.1522  & 0.1160 \\
  0.25 -  0.40  & 0.2601  & 0.3245  & 1.0000  & 0.2274  & 0.1612  & 0.0866  & 0.0558  & 0.0167 \\
  0.40 -  0.60  & 0.0908  & 0.1401  & 0.2274  & 1.0000  & 0.2799  & 0.2592  & 0.2317  & 0.0007 \\
  0.60 -  0.85  &-0.0284  & 0.0350  & 0.1612  & 0.2799  & 1.0000  & 0.3038  & 0.2626  & 0.0125 \\
  0.85 -  1.15  &-0.1481  &-0.1006  & 0.0866  & 0.2592  & 0.3038  & 1.0000  & 0.3238  &-0.0227 \\
  1.15 -  1.55  &-0.1656  &-0.1522  & 0.0558  & 0.2317  & 0.2626  & 0.3238  & 1.0000  &-0.0667 \\
  1.55 -  2.00  & 0.1066  & 0.1160  & 0.0167  & 0.0007  & 0.0125  &-0.0227  &-0.0667  & 1.0000 \\
\hline
\hline
\end{tabular}
\caption{Correlation matrix for bins of $d\sigma/dQ^2$ for events with the selection $1.5 < E_{\nu} < 4.0$\,GeV.}
\label{tb:piz-Q2-cov}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{0.3cm}

%\vspace{0.7cm}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XXXV
\begin{table}
\centering
\begin{tabular}{ccccccccc}
\hline
Bins (GeV$^{2}$) &  0.00 - 0.10 &  0.10 - 0.25 &  0.25 - 0.40 &  0.40 - 0.60 &  0.60 - 0.85 &  0.85 - 1.15 &  1.15 - 1.55 &  1.55 - 2.00 \\ 
\hline
  0.00 -  0.10  & 1.0000  & 0.3284  & 0.1942  & 0.1669  & 0.0618  & 0.0405  &-0.0348  &-0.0608 \\
  0.10 -  0.25  & 0.3284  & 1.0000  & 0.2912  & 0.2216  & 0.1156  & 0.0516  &-0.0872  &-0.1824 \\
  0.25 -  0.40  & 0.1942  & 0.2912  & 1.0000  & 0.2384  & 0.1741  & 0.1150  & 0.0652  &-0.0234 \\
  0.40 -  0.60  & 0.1669  & 0.2216  & 0.2384  & 1.0000  & 0.1959  & 0.1317  & 0.1126  & 0.0177 \\
  0.60 -  0.85  & 0.0618  & 0.1156  & 0.1741  & 0.1959  & 1.0000  & 0.1828  & 0.1857  & 0.1564 \\
  0.85 -  1.15  & 0.0405  & 0.0516  & 0.1150  & 0.1317  & 0.1828  & 1.0000  & 0.2058  & 0.2030 \\
  1.15 -  1.55  &-0.0348  &-0.0872  & 0.0652  & 0.1126  & 0.1857  & 0.2058  & 1.0000  & 0.3214 \\
  1.55 -  2.00  &-0.0608  &-0.1824  &-0.0234  & 0.0177  & 0.1564  & 0.2030  & 0.3214  & 1.0000 \\
\hline
\hline
\end{tabular}
\caption{Correlation matrix for bins of $d\sigma/dQ^2$ for events with the selection $4.0 < E_{\nu} < 10.0$\,GeV.}
\label{tb:piz-Q2-cov}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{0.3cm}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XXXVI
\begin{table}
\centering
\begin{tabular}{ccccccccccccc}
\hline
    Bins (GeV) &    0.6 - 0.9 &    0.9 - 1.0 &    1.0 - 1.1 &    1.1 - 1.2 &    1.2 - 1.3 &    1.3 - 1.4 &    1.4 - 1.5 &    1.5 - 1.6 &    1.6 - 1.7 &    1.7 - 1.8 \\ 
\hline
  0.6 -  0.9  & 1.0000  & 0.6237  & 0.5799  & 0.3214  &-0.1214  &-0.2378  &-0.2436  &-0.2642  &-0.2638  &-0.3506 \\
  0.9 -  1.0  & 0.6237  & 1.0000  & 0.6690  & 0.4085  &-0.1188  &-0.2456  &-0.2500  &-0.2619  &-0.2580  &-0.3546 \\
  1.0 -  1.1  & 0.5799  & 0.6690  & 1.0000  & 0.5437  &-0.0265  &-0.1941  &-0.1979  &-0.2067  &-0.2182  &-0.3160 \\
  1.1 -  1.2  & 0.3214  & 0.4085  & 0.5437  & 1.0000  & 0.3688  & 0.1544  & 0.1197  & 0.0875  & 0.0191  &-0.0943 \\
  1.2 -  1.3  &-0.1214  &-0.1188  &-0.0265  & 0.3688  & 1.0000  & 0.6366  & 0.5714  & 0.5096  & 0.4080  & 0.2737 \\
  1.3 -  1.4  &-0.2378  &-0.2456  &-0.1941  & 0.1544  & 0.6366  & 1.0000  & 0.6903  & 0.6500  & 0.5675  & 0.4135 \\
  1.4 -  1.5  &-0.2436  &-0.2500  &-0.1979  & 0.1197  & 0.5714  & 0.6903  & 1.0000  & 0.7049  & 0.6276  & 0.4505 \\
  1.5 -  1.6  &-0.2642  &-0.2619  &-0.2067  & 0.0875  & 0.5096  & 0.6500  & 0.7049  & 1.0000  & 0.6711  & 0.5207 \\
  1.6 -  1.7  &-0.2638  &-0.2580  &-0.2182  & 0.0191  & 0.4080  & 0.5675  & 0.6276  & 0.6711  & 1.0000  & 0.5798 \\
  1.7 -  1.8  &-0.3506  &-0.3546  &-0.3160  &-0.0943  & 0.2737  & 0.4135  & 0.4505  & 0.5207  & 0.5798  & 1.0000 \\
\hline
\hline
\end{tabular}
\caption{Correlation matrix for bins of $d\sigma/dW$.}
\label{tb:piz-W-cov}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{0.3cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XXXVII
\begin{table}
%\centering
\begin{tabular}{ccccccccccccc}
\hline
    Bins (GeV) &  1.00 - 1.10 &  1.10 - 1.15 &  1.15 - 1.20 &  1.20 - 1.25 &  1.25 - 1.30 &  1.30 - 1.40 &  1.40 - 1.60 &  1.60 - 1.80 \\ 
\hline
  1.00 -  1.10  & 1.0000  & 0.5135  & 0.3962  & 0.1793  & 0.0577  & 0.0503  &-0.0925  &-0.1086 \\
  1.10 -  1.15  & 0.5135  & 1.0000  & 0.5090  & 0.2469  & 0.1096  & 0.1144  &-0.0546  &-0.1109 \\
  1.15 -  1.20  & 0.3962  & 0.5090  & 1.0000  & 0.3432  & 0.2343  & 0.2140  & 0.0860  &-0.0242 \\
  1.20 -  1.25  & 0.1793  & 0.2469  & 0.3432  & 1.0000  & 0.3947  & 0.3223  & 0.3035  & 0.1749 \\
  1.25 -  1.30  & 0.0577  & 0.1096  & 0.2343  & 0.3947  & 1.0000  & 0.3482  & 0.3657  & 0.2612 \\
  1.30 -  1.40  & 0.0503  & 0.1144  & 0.2140  & 0.3223  & 0.3482  & 1.0000  & 0.3339  & 0.2101 \\
  1.40 -  1.60  &-0.0925  &-0.0546  & 0.0860  & 0.3035  & 0.3657  & 0.3339  & 1.0000  & 0.3843 \\
  1.60 -  1.80  &-0.1086  &-0.1109  &-0.0242  & 0.1749  & 0.2612  & 0.2101  & 0.3843  & 1.0000 \\
\hline
\hline
\end{tabular}
\caption{Correlation matrix for bins of $d\sigma/dM(p\pi^{0})$.\\
NOTE: Result is for the $p\pi^{0}$ subsample with $T_{p}>100$\,MeV and $W<1.8$\,GeV.}
\label{tb:piz-Mppiz-cov-W18}
\end{table}
%%%%%%%%%%%%%%%%%%%

\vspace{0.3cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XXXVIII
\begin{table}
%\centering
\begin{tabular}{ccccccccccccc}
\hline
    Bins (GeV) &  1.00 - 1.10 &  1.10 - 1.15 &  1.15 - 1.20 &  1.20 - 1.25 &  1.25 - 1.30 &  1.30 - 1.40 &  1.40 - 1.60 \\ 
\hline
  1.00 -  1.10  & 1.0000  & 0.3578  & 0.2359  & 0.0407  &-0.0659  & 0.0353  & 0.0140 \\
  1.10 -  1.15  & 0.3578  & 1.0000  & 0.3627  & 0.1039  &-0.0650  &-0.0017  &-0.0421 \\
  1.15 -  1.20  & 0.2359  & 0.3627  & 1.0000  & 0.2531  & 0.0860  & 0.0059  &-0.0716 \\
  1.20 -  1.25  & 0.0407  & 0.1039  & 0.2531  & 1.0000  & 0.3288  & 0.1682  & 0.1094 \\
  1.25 -  1.30  &-0.0659  &-0.0650  & 0.0860  & 0.3288  & 1.0000  & 0.2833  & 0.2209 \\
  1.30 -  1.40  & 0.0353  &-0.0017  & 0.0059  & 0.1682  & 0.2833  & 1.0000  & 0.3852 \\
  1.40 -  1.60  & 0.0140  &-0.0421  &-0.0716  & 0.1094  & 0.2209  & 0.3852  & 1.0000 \\
\hline
\hline
\end{tabular}
\caption{Correlation matrix for bins of $d\sigma/dM(p\pi^{0})$.\\
NOTE: Result is for the $\Delta$-enriched subsample with $T_{p}>100$\,MeV and $W<1.4$\,GeV.}
\label{tb:piz-Mppiz-cov-W14}
\end{table}
%%%%%%%%%%%%%%%%%%%

\vspace{0.3cm}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XXXIX
\begin{table}
%\centering
\begin{tabular}{ccccccccccc}
\hline
    Bins (0.2) &  -1.0 - -0.8 &  -0.8 - -0.6 &  -0.6 - -0.4 &  -0.4 - -0.2 &   -0.2 - 0.0 &    0.0 - 0.2 &    0.2 - 0.4 &    0.4 - 0.6 &    0.6 - 0.8 &    0.8 - 1.0 \\ 
\hline
 -1.0 - -0.8  & 1.0000  & 0.1909  & 0.1836  & 0.1632  & 0.1579  & 0.1289  & 0.1209  & 0.0881  & 0.0562  & 0.0520 \\
 -0.8 - -0.6  & 0.1909  & 1.0000  & 0.2302  & 0.1913  & 0.1687  & 0.1574  & 0.1390  & 0.1192  & 0.0617  & 0.0578 \\
 -0.6 - -0.4  & 0.1836  & 0.2302  & 1.0000  & 0.1995  & 0.1681  & 0.1547  & 0.1484  & 0.1305  & 0.0593  & 0.0596 \\
 -0.4 - -0.2  & 0.1632  & 0.1913  & 0.1995  & 1.0000  & 0.1626  & 0.1417  & 0.1355  & 0.1288  & 0.0938  & 0.0716 \\
 -0.2 -  0.0  & 0.1579  & 0.1687  & 0.1681  & 0.1626  & 1.0000  & 0.1619  & 0.1644  & 0.1467  & 0.1095  & 0.0851 \\
  0.0 -  0.2  & 0.1289  & 0.1574  & 0.1547  & 0.1417  & 0.1619  & 1.0000  & 0.1556  & 0.1415  & 0.0994  & 0.0926 \\
  0.2 -  0.4  & 0.1209  & 0.1390  & 0.1484  & 0.1355  & 0.1644  & 0.1556  & 1.0000  & 0.1777  & 0.1530  & 0.1410 \\
  0.4 -  0.6  & 0.0881  & 0.1192  & 0.1305  & 0.1288  & 0.1467  & 0.1415  & 0.1777  & 1.0000  & 0.2262  & 0.1732 \\
  0.6 -  0.8  & 0.0562  & 0.0617  & 0.0593  & 0.0938  & 0.1095  & 0.0994  & 0.1530  & 0.2262  & 1.0000  & 0.1944 \\
  0.8 -  1.0  & 0.0520  & 0.0578  & 0.0596  & 0.0716  & 0.0851  & 0.0926  & 0.1410  & 0.1732  & 0.1944  & 1.0000 \\
\hline
\end{tabular}
\caption{Correlation matrix for bins of $d\sigma/d\cos(\theta)$.\\
NOTE: Result is for the $\Delta$-enriched subsample with $T_{p}>100$\,MeV and $W<1.4$\,GeV.}

\label{tb:piz-zenith-cov}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{01.0cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XL
\begin{table}
%\centering
\begin{tabular}{ccccccccccc}
\hline
    Bins (deg) &       0 - 45 &      45 - 90 &     90 - 135 &    135 - 180 &    180 - 225 &    225 - 270 &    270 - 315 &    315 - 360 \\ 
\hline
   0 -  45  & 1.0000  & 0.1573  & 0.1573  & 0.0699  & 0.1350  & 0.1411  & 0.0989  & 0.1751 \\
  45 -  90  & 0.1573  & 1.0000  & 0.1654  & 0.0881  & 0.1309  & 0.1588  & 0.1059  & 0.1499 \\
  90 - 135  & 0.1573  & 0.1654  & 1.0000  & 0.0925  & 0.1266  & 0.1515  & 0.1069  & 0.1430 \\
 135 - 180  & 0.0699  & 0.0881  & 0.0925  & 1.0000  & 0.1169  & 0.1229  & 0.0985  & 0.0982 \\
 180 - 225  & 0.1350  & 0.1309  & 0.1266  & 0.1169  & 1.0000  & 0.1295  & 0.0975  & 0.1284 \\
 225 - 270  & 0.1411  & 0.1588  & 0.1515  & 0.1229  & 0.1295  & 1.0000  & 0.1335  & 0.1488 \\
 270 - 315  & 0.0989  & 0.1059  & 0.1069  & 0.0985  & 0.0975  & 0.1335  & 1.0000  & 0.1111 \\
 315 - 360  & 0.1751  & 0.1499  & 0.1430  & 0.0982  & 0.1284  & 0.1488  & 0.1111  & 1.0000 \\
\hline
\hline
\end{tabular}
\caption{Correlation matrix for bins of $d\sigma/d\phi$.\\
NOTE: Result is for the $\Delta$-enriched subsample with $T_{p}>100$\,MeV and $W<1.4$\,GeV.}

\label{tb:piz-azimuth-cov}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\vspace{1cm}

%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\end{document}


==> anc/Tables-csv/Correlation_Table_Delta_pi_phi_xsec.csv <==
Delta_pi_phi_xsec
Bins (deg),0.00 - 45.00,45.00 - 90.00,90.00 - 135.00,135.00 - 180.00,180.00 - 225.00,225.00 - 270.00,270.00 - 315.00,315.00 - 360.00
0.00 - 45.00,1.00000000,0.15728015,0.15726684,0.06989695,0.13497847,0.14105145,0.09894932,0.17513803
45.00 - 90.00,0.15728015,1.00000000,0.16536110,0.08811205,0.13092612,0.15880535,0.10594073,0.14994314
90.00 - 135.00,0.15726684,0.16536110,1.00000000,0.09251110,0.12660670,0.15145684,0.10690240,0.14303577
135.00 - 180.00,0.06989695,0.08811205,0.09251110,1.00000000,0.11686989,0.12293305,0.09851665,0.09822342
180.00 - 225.00,0.13497847,0.13092612,0.12660670,0.11686989,1.00000000,0.12952811,0.09750764,0.12843825
225.00 - 270.00,0.14105145,0.15880535,0.15145684,0.12293305,0.12952811,1.00000000,0.13345137,0.14882279
270.00 - 315.00,0.09894932,0.10594073,0.10690240,0.09851665,0.09750764,0.13345137,1.00000000,0.11114255
315.00 - 360.00,0.17513803,0.14994314,0.14303577,0.09822342,0.12843825,0.14882279,0.11114255,1.00000000


==> anc/Tables-csv/Correlation_Table_Delta_pi_theta_xsec.csv <==
Delta_pi_theta_xsec
Bins (0.2),-1.00 - -0.80,-0.80 - -0.60,-0.60 - -0.40,-0.40 - -0.20,-0.20 - 0.00,0.00 - 0.20,0.20 - 0.40,0.40 - 0.60,0.60 - 0.80,0.80 - 1.00
-1.00 - -0.80,1.00000000,0.19091725,0.18364704,0.16320466,0.15786664,0.12893906,0.12085318,0.08809518,0.05623708,0.05204406
-0.80 - -0.60,0.19091725,1.00000000,0.23020695,0.19128433,0.16869067,0.15742186,0.13902490,0.11922334,0.06172317,0.05777721
-0.60 - -0.40,0.18364704,0.23020695,1.00000000,0.19954611,0.16806989,0.15467769,0.14844485,0.13052580,0.05926856,0.05957036
-0.40 - -0.20,0.16320466,0.19128433,0.19954611,1.00000000,0.16255452,0.14169688,0.13552269,0.12875898,0.09376027,0.07158311
-0.20 - 0.00,0.15786664,0.16869067,0.16806989,0.16255452,1.00000000,0.16187821,0.16443039,0.14668574,0.10954912,0.08508168
0.00 - 0.20,0.12893906,0.15742186,0.15467769,0.14169688,0.16187821,1.00000000,0.15557790,0.14145097,0.09937886,0.09259564
0.20 - 0.40,0.12085318,0.13902490,0.14844485,0.13552269,0.16443039,0.15557790,1.00000000,0.17773642,0.15297811,0.14096160
0.40 - 0.60,0.08809518,0.11922334,0.13052580,0.12875898,0.14668574,0.14145097,0.17773642,1.00000000,0.22624062,0.17320907
0.60 - 0.80,0.05623708,0.06172317,0.05926856,0.09376027,0.10954912,0.09937886,0.15297811,0.22624062,1.00000000,0.19441460
0.80 - 1.00,0.05204406,0.05777721,0.05957036,0.07158311,0.08508168,0.09259564,0.14096160,0.17320907,0.19441460,1.00000000


==> anc/Tables-csv/Correlation_Table_Enu_xsec.csv <==
Enu_xsec
Bins (GeV),0.00 - 1.50,1.50 - 3.00,3.00 - 3.50,3.50 - 4.00,4.00 - 5.00,5.00 - 6.00,6.00 - 8.00,8.00 - 10.00,10.00 - 12.00,12.00 - 15.00,15.00 - 20.00
0.00 - 1.50,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
1.50 - 3.00,0.00000000,1.00000000,0.45002211,-0.06071811,-0.31746165,-0.07624693,0.10543190,0.10182432,0.04435263,0.06235347,-0.32902641
3.00 - 3.50,0.00000000,0.45002211,1.00000000,0.33449884,0.13702916,0.12715422,0.12977109,0.10930185,0.09529030,0.07224611,-0.07154776
3.50 - 4.00,0.00000000,-0.06071811,0.33449884,1.00000000,0.59698470,0.30650687,-0.00479845,-0.02463118,0.00500416,-0.03543344,0.03906226
4.00 - 5.00,0.00000000,-0.31746165,0.13702916,0.59698470,1.00000000,0.43936986,0.01029408,-0.04850346,-0.02781924,-0.05698666,0.11074434
5.00 - 6.00,0.00000000,-0.07624693,0.12715422,0.30650687,0.43936986,1.00000000,0.29277401,0.19179034,0.15875381,0.12051580,0.17222506
6.00 - 8.00,0.00000000,0.10543190,0.12977109,-0.00479845,0.01029408,0.29277401,1.00000000,0.44252755,0.34546797,0.34886362,0.34040725
8.00 - 10.00,0.00000000,0.10182432,0.10930185,-0.02463118,-0.04850346,0.19179034,0.44252755,1.00000000,0.38302296,0.35039866,0.31412765
10.00 - 12.00,0.00000000,0.04435263,0.09529030,0.00500416,-0.02781924,0.15875381,0.34546797,0.38302296,1.00000000,0.32225391,0.33136962
12.00 - 15.00,0.00000000,0.06235347,0.07224611,-0.03543344,-0.05698666,0.12051580,0.34886362,0.35039866,0.32225391,1.00000000,0.30119562
15.00 - 20.00,0.00000000,-0.32902641,-0.07154776,0.03906226,0.11074434,0.17222506,0.34040725,0.31412765,0.33136962,0.30119562,1.00000000


==> anc/Tables-csv/Correlation_Table_QSq_xsec.csv <==
QSq_xsec
Bins (GeV$^{2}$),0.00 - 0.10,0.10 - 0.25,0.25 - 0.40,0.40 - 0.60,0.60 - 0.85,0.85 - 1.15,1.15 - 1.55,1.55 - 2.00
0.00 - 0.10,1.00000000,0.62101322,0.39534324,0.23870506,0.03676805,-0.08897211,-0.14304903,-0.20985470
0.10 - 0.25,0.62101322,1.00000000,0.48571507,0.31740764,0.11209909,-0.04286721,-0.12347543,-0.25415558
0.25 - 0.40,0.39534324,0.48571507,1.00000000,0.37579611,0.26069380,0.15163147,0.10653368,-0.01209978
0.40 - 0.60,0.23870506,0.31740764,0.37579611,1.00000000,0.34874899,0.27612605,0.25555676,0.17186613
0.60 - 0.85,0.03676805,0.11209909,0.26069380,0.34874899,1.00000000,0.41228487,0.40932315,0.37558809
0.85 - 1.15,-0.08897211,-0.04286721,0.15163147,0.27612605,0.41228487,1.00000000,0.46384125,0.46053851
1.15 - 1.55,-0.14304903,-0.12347543,0.10653368,0.25555676,0.40932315,0.46384125,1.00000000,0.53416420
1.55 - 2.00,-0.20985470,-0.25415558,-0.01209978,0.17186613,0.37558809,0.46053851,0.53416420,1.00000000


==> anc/Tables-csv/Correlation_Table_QSq_xsec_HighEnu.csv <==
QSq_xsec
Bins (GeV$^{2}$),0.00 - 0.10,0.10 - 0.25,0.25 - 0.40,0.40 - 0.60,0.60 - 0.85,0.85 - 1.15,1.15 - 1.55,1.55 - 2.00
0.00 - 0.10,1.00000000,0.32837892,0.19424987,0.16689169,0.06184172,0.04047246,-0.03483164,-0.06080893
0.10 - 0.25,0.32837892,1.00000000,0.29120932,0.22161344,0.11556201,0.05163634,-0.08723948,-0.18236208
0.25 - 0.40,0.19424987,0.29120932,1.00000000,0.23841662,0.17414525,0.11498079,0.06523478,-0.02337168
0.40 - 0.60,0.16689169,0.22161344,0.23841662,1.00000000,0.19585622,0.13174858,0.11259416,0.01769819
0.60 - 0.85,0.06184172,0.11556201,0.17414525,0.19585622,1.00000000,0.18282443,0.18574427,0.15637985
0.85 - 1.15,0.04047246,0.05163634,0.11498079,0.13174858,0.18282443,1.00000000,0.20583220,0.20297510
1.15 - 1.55,-0.03483164,-0.08723948,0.06523478,0.11259416,0.18574427,0.20583220,1.00000000,0.32138743
1.55 - 2.00,-0.06080893,-0.18236208,-0.02337168,0.01769819,0.15637985,0.20297510,0.32138743,1.00000000


==> anc/Tables-csv/Correlation_Table_QSq_xsec_LowEnu.csv <==
QSq_xsec
Bins (GeV$^{2}$),0.00 - 0.10,0.10 - 0.25,0.25 - 0.40,0.40 - 0.60,0.60 - 0.85,0.85 - 1.15,1.15 - 1.55,1.55 - 2.00
0.00 - 0.10,1.00000000,0.51265718,0.26007326,0.09081809,-0.02840531,-0.14808988,-0.16561453,0.10664519
0.10 - 0.25,0.51265718,1.00000000,0.32447693,0.14011545,0.03497660,-0.10061426,-0.15217955,0.11596749
0.25 - 0.40,0.26007326,0.32447693,1.00000000,0.22736633,0.16116107,0.08662886,0.05578378,0.01672222
0.40 - 0.60,0.09081809,0.14011545,0.22736633,1.00000000,0.27994804,0.25917748,0.23171207,0.00070649
0.60 - 0.85,-0.02840531,0.03497660,0.16116107,0.27994804,1.00000000,0.30383720,0.26260284,0.01247491
0.85 - 1.15,-0.14808988,-0.10061426,0.08662886,0.25917748,0.30383720,1.00000000,0.32381977,-0.02271345
1.15 - 1.55,-0.16561453,-0.15217955,0.05578378,0.23171207,0.26260284,0.32381977,1.00000000,-0.06673091
1.55 - 2.00,0.10664519,0.11596749,0.01672222,0.00070649,0.01247491,-0.02271345,-0.06673091,1.00000000


==> anc/Tables-csv/Correlation_Table_W_xsec.csv <==
W_xsec
Bins (GeV),0.60 - 0.90,0.90 - 1.00,1.00 - 1.10,1.10 - 1.20,1.20 - 1.30,1.30 - 1.40,1.40 - 1.50,1.50 - 1.60,1.60 - 1.70,1.70 - 1.80
0.60 - 0.90,1.00000000,0.62374281,0.57988399,0.32137686,-0.12136080,-0.23778023,-0.24362644,-0.26417676,-0.26377915,-0.35062896
0.90 - 1.00,0.62374281,1.00000000,0.66899959,0.40846892,-0.11876916,-0.24561029,-0.24997517,-0.26191937,-0.25795410,-0.35456832
1.00 - 1.10,0.57988399,0.66899959,1.00000000,0.54366194,-0.02653539,-0.19411875,-0.19793689,-0.20665516,-0.21824326,-0.31601379
1.10 - 1.20,0.32137686,0.40846892,0.54366194,1.00000000,0.36879421,0.15439412,0.11966732,0.08749004,0.01912638,-0.09430094
1.20 - 1.30,-0.12136080,-0.11876916,-0.02653539,0.36879421,1.00000000,0.63664766,0.57135865,0.50955901,0.40800884,0.27370027
1.30 - 1.40,-0.23778023,-0.24561029,-0.19411875,0.15439412,0.63664766,1.00000000,0.69032849,0.65003816,0.56748312,0.41345422
1.40 - 1.50,-0.24362644,-0.24997517,-0.19793689,0.11966732,0.57135865,0.69032849,1.00000000,0.70485201,0.62761018,0.45046400
1.50 - 1.60,-0.26417676,-0.26191937,-0.20665516,0.08749004,0.50955901,0.65003816,0.70485201,1.00000000,0.67114605,0.52069180
1.60 - 1.70,-0.26377915,-0.25795410,-0.21824326,0.01912638,0.40800884,0.56748312,0.62761018,0.67114605,1.00000000,0.57983382
1.70 - 1.80,-0.35062896,-0.35456832,-0.31601379,-0.09430094,0.27370027,0.41345422,0.45046400,0.52069180,0.57983382,1.00000000


==> anc/Tables-csv/Correlation_Table_deltaInvMass_xsec.csv <==
deltaInvMass_xsec
Bins (GeV),1.00 - 1.10,1.10 - 1.15,1.15 - 1.20,1.20 - 1.25,1.25 - 1.30,1.30 - 1.40,1.40 - 1.60,1.60 - 1.80
1.00 - 1.10,1.00000000,0.51351523,0.39624952,0.17929636,0.05771244,0.05031767,-0.09253132,-0.10859822
1.10 - 1.15,0.51351523,1.00000000,0.50902381,0.24694501,0.10962420,0.11436402,-0.05461942,-0.11088574
1.15 - 1.20,0.39624952,0.50902381,1.00000000,0.34324300,0.23431228,0.21402676,0.08601362,-0.02417202
1.20 - 1.25,0.17929636,0.24694501,0.34324300,1.00000000,0.39473395,0.32227732,0.30345668,0.17493449
1.25 - 1.30,0.05771244,0.10962420,0.23431228,0.39473395,1.00000000,0.34819803,0.36572286,0.26120292
1.30 - 1.40,0.05031767,0.11436402,0.21402676,0.32227732,0.34819803,1.00000000,0.33392528,0.21014618
1.40 - 1.60,-0.09253132,-0.05461942,0.08601362,0.30345668,0.36572286,0.33392528,1.00000000,0.38432061
1.60 - 1.80,-0.10859822,-0.11088574,-0.02417202,0.17493449,0.26120292,0.21014618,0.38432061,1.00000000


==> anc/Tables-csv/Correlation_Table_deltaInvMass_xsec_DeltaRich.csv <==
deltaInvMass_xsec
Bins (GeV),1.00 - 1.10,1.10 - 1.15,1.15 - 1.20,1.20 - 1.25,1.25 - 1.30,1.30 - 1.40,1.40 - 1.60
1.00 - 1.10,1.00000000,0.35775251,0.23587020,0.04070112,-0.06592904,0.03527945,0.01404818
1.10 - 1.15,0.35775251,1.00000000,0.36265843,0.10388441,-0.06495927,-0.00174800,-0.04210407
1.15 - 1.20,0.23587020,0.36265843,1.00000000,0.25314737,0.08601645,0.00589467,-0.07163849
1.20 - 1.25,0.04070112,0.10388441,0.25314737,1.00000000,0.32884691,0.16820911,0.10937029
1.25 - 1.30,-0.06592904,-0.06495927,0.08601645,0.32884691,1.00000000,0.28331356,0.22090317
1.30 - 1.40,0.03527945,-0.00174800,0.00589467,0.16820911,0.28331356,1.00000000,0.38519977
1.40 - 1.60,0.01404818,-0.04210407,-0.07163849,0.10937029,0.22090317,0.38519977,1.00000000


==> anc/Tables-csv/Correlation_Table_muon_P_xsec.csv <==
muon_P_xsec
Bins (GeV/c),1.00 - 2.00,2.00 - 2.50,2.50 - 3.00,3.00 - 3.50,3.50 - 4.00,4.00 - 5.00,5.00 - 7.00,7.00 - 10.00
1.00 - 2.00,1.00000000,0.67439206,0.36882257,-0.14383110,-0.23694205,-0.20005292,0.06474855,0.04018927
2.00 - 2.50,0.67439206,1.00000000,0.51648105,0.11096802,-0.00102311,0.00884039,0.19347691,0.17261787
2.50 - 3.00,0.36882257,0.51648105,1.00000000,0.43527811,0.34471509,0.31811248,0.29445592,0.29214401
3.00 - 3.50,-0.14383110,0.11096802,0.43527811,1.00000000,0.60176344,0.53568533,0.29330022,0.29156607
3.50 - 4.00,-0.23694205,-0.00102311,0.34471509,0.60176344,1.00000000,0.54553244,0.27818683,0.26541838
4.00 - 5.00,-0.20005292,0.00884039,0.31811248,0.53568533,0.54553244,1.00000000,0.39176829,0.31117060
5.00 - 7.00,0.06474855,0.19347691,0.29445592,0.29330022,0.27818683,0.39176829,1.00000000,0.43796310
7.00 - 10.00,0.04018927,0.17261787,0.29214401,0.29156607,0.26541838,0.31117060,0.43796310,1.00000000


==> anc/Tables-csv/Correlation_Table_muon_theta_xsec.csv <==
muon_theta_xsec
Bins (deg),0.00 - 2.00,2.00 - 4.00,4.00 - 6.00,6.00 - 8.00,8.00 - 10.00,10.00 - 12.00,12.00 - 16.00,16.00 - 20.00,20.00 - 25.00
0.00 - 2.00,1.00000000,0.49656781,0.46289219,0.43415982,0.35138963,0.30331505,0.26324947,0.15896970,0.10248838
2.00 - 4.00,0.49656781,1.00000000,0.54273924,0.50842875,0.43123480,0.37482305,0.33390061,0.21816965,0.12802262
4.00 - 6.00,0.46289219,0.54273924,1.00000000,0.58566045,0.52549650,0.48103475,0.45284177,0.30881172,0.18971499
6.00 - 8.00,0.43415982,0.50842875,0.58566045,1.00000000,0.56718421,0.52396483,0.50724422,0.36088743,0.23329755
8.00 - 10.00,0.35138963,0.43123480,0.52549650,0.56718421,1.00000000,0.53794650,0.54387159,0.41685127,0.26486155
10.00 - 12.00,0.30331505,0.37482305,0.48103475,0.52396483,0.53794650,1.00000000,0.54141414,0.41054305,0.27237989
12.00 - 16.00,0.26324947,0.33390061,0.45284177,0.50724422,0.54387159,0.54141414,1.00000000,0.44468940,0.29591785
16.00 - 20.00,0.15896970,0.21816965,0.30881172,0.36088743,0.41685127,0.41054305,0.44468940,1.00000000,0.26045872
20.00 - 25.00,0.10248838,0.12802262,0.18971499,0.23329755,0.26486155,0.27237989,0.29591785,0.26045872,1.00000000


==> anc/Tables-csv/Correlation_Table_pi0_KE_xsec.csv <==
pi0_KE_xsec
Bins (GeV),0.00 - 0.05,0.05 - 0.15,0.15 - 0.25,0.25 - 0.40,0.40 - 0.55,0.55 - 0.75,0.75 - 1.00
0.00 - 0.05,1.00000000,0.51847437,0.13008102,0.03615253,0.14604782,0.15375602,0.06219158
0.05 - 0.15,0.51847437,1.00000000,0.43876566,0.36233106,0.36855656,0.34145814,0.25028284
0.15 - 0.25,0.13008102,0.43876566,1.00000000,0.48273478,0.42027377,0.40086012,0.36323321
0.25 - 0.40,0.03615253,0.36233106,0.48273478,1.00000000,0.43609416,0.40299606,0.36366111
0.40 - 0.55,0.14604782,0.36855656,0.42027377,0.43609416,1.00000000,0.43267024,0.35262722
0.55 - 0.75,0.15375602,0.34145814,0.40086012,0.40299606,0.43267024,1.00000000,0.38489537
0.75 - 1.00,0.06219158,0.25028284,0.36323321,0.36366111,0.35262722,0.38489537,1.00000000


==> anc/Tables-csv/Correlation_Table_pi0_theta_xsec.csv <==
pi0_theta_xsec
Bins (deg),0.00 - 10.00,10.00 - 20.00,20.00 - 30.00,30.00 - 40.00,40.00 - 50.00,50.00 - 60.00,60.00 - 70.00,70.00 - 80.00,80.00 - 90.00,90.00 - 120.00,120.00 - 180.00
0.00 - 10.00,1.00000000,0.25474165,0.23996323,0.21309159,0.16208689,0.14564734,0.13677086,0.09640786,0.09281256,0.13521207,0.10648335
10.00 - 20.00,0.25474165,1.00000000,0.35742216,0.32848380,0.27542768,0.23626576,0.22384756,0.19658298,0.16090690,0.24084070,0.18895136
20.00 - 30.00,0.23996323,0.35742216,1.00000000,0.37164279,0.29416601,0.27649364,0.25477721,0.22672858,0.18014448,0.25622332,0.25977317
30.00 - 40.00,0.21309159,0.32848380,0.37164279,1.00000000,0.31499501,0.28765552,0.27017213,0.25773097,0.20520514,0.30720376,0.31374969
40.00 - 50.00,0.16208689,0.27542768,0.29416601,0.31499501,1.00000000,0.27038952,0.26011897,0.25816755,0.20312272,0.26646815,0.24515652
50.00 - 60.00,0.14564734,0.23626576,0.27649364,0.28765552,0.27038952,1.00000000,0.28499783,0.27127087,0.25057009,0.28557748,0.24831437
60.00 - 70.00,0.13677086,0.22384756,0.25477721,0.27017213,0.26011897,0.28499783,1.00000000,0.29567436,0.27362576,0.30063677,0.23563147
70.00 - 80.00,0.09640786,0.19658298,0.22672858,0.25773097,0.25816755,0.27127087,0.29567436,1.00000000,0.29487939,0.34360311,0.25810346
80.00 - 90.00,0.09281256,0.16090690,0.18014448,0.20520514,0.20312272,0.25057009,0.27362576,0.29487939,1.00000000,0.30246316,0.19457798
90.00 - 120.00,0.13521207,0.24084070,0.25622332,0.30720376,0.26646815,0.28557748,0.30063677,0.34360311,0.30246316,1.00000000,0.37174299
120.00 - 180.00,0.10648335,0.18895136,0.25977317,0.31374969,0.24515652,0.24831437,0.23563147,0.25810346,0.19457798,0.37174299,1.00000000


==> anc/Tables-csv/Errors_Table_Delta_pi_phi_xsec.csv <==
Delta_pi_phi_xsec
Bin Min , Bin Max , Detector, X-Sec Model, FSI, Flux, Other, Total
0.00 , 45.00 ,  4.8 ,  6.2 , 13.2 ,  3.2 ,  2.2 , 15.9
45.00 , 90.00 ,  6.5 ,  8.2 , 10.0 ,  2.6 ,  2.5 , 14.9
90.00 , 135.00 ,  5.2 ,  6.6 ,  8.5 ,  2.8 ,  2.2 , 12.5
135.00 , 180.00 ,  3.4 ,  3.8 ,  2.5 ,  4.9 ,  1.3 ,  7.7
180.00 , 225.00 ,  2.8 ,  3.9 ,  4.6 ,  4.5 ,  1.3 ,  8.2
225.00 , 270.00 ,  5.2 ,  5.1 ,  5.6 ,  4.2 ,  1.5 , 10.2
270.00 , 315.00 ,  3.3 ,  4.4 ,  3.8 ,  4.6 ,  1.5 ,  8.3
315.00 , 360.00 ,  5.7 ,  5.9 ,  7.6 ,  4.0 ,  1.8 , 12.0


==> anc/Tables-csv/Errors_Table_Delta_pi_theta_xsec.csv <==
Delta_pi_theta_xsec
Bin Min , Bin Max , Detector, X-Sec Model, FSI, Flux, Other, Total
-1.00 , -0.80 ,  6.2 ,  3.9 ,  2.4 ,  5.4 ,  1.2 ,  9.5
-0.80 , -0.60 ,  5.7 ,  4.8 ,  6.3 ,  4.8 ,  1.3 , 10.9
-0.60 , -0.40 ,  7.1 ,  5.0 ,  7.6 ,  4.6 ,  1.6 , 12.5
-0.40 , -0.20 ,  5.0 ,  5.1 ,  5.2 ,  4.8 ,  1.6 , 10.2
-0.20 , 0.00 ,  5.6 ,  5.5 ,  4.5 ,  4.1 ,  1.8 , 10.1
0.00 , 0.20 ,  4.3 ,  5.5 ,  4.4 ,  3.7 ,  1.7 ,  9.2
0.20 , 0.40 ,  4.7 ,  6.4 ,  7.3 ,  3.1 ,  2.0 , 11.4
0.40 , 0.60 ,  6.7 ,  6.3 ,  9.2 ,  3.0 ,  2.1 , 13.5
0.60 , 0.80 ,  7.0 ,  6.7 , 10.5 ,  2.8 ,  2.1 , 14.7
0.80 , 1.00 ,  5.5 ,  6.7 ,  7.5 ,  3.8 ,  1.8 , 12.2


==> anc/Tables-csv/Errors_Table_Enu_xsec.csv <==
Enu_xsec
Bin Min , Bin Max , Detector, X-Sec Model, FSI, Flux, Other, Total
0.00 , 1.50 ,  0.0 ,  0.0 ,  0.0 ,  0.0 ,  0.0 ,  0.0
1.50 , 3.00 , 14.9 ,  3.9 ,  2.5 ,  7.2 ,  0.7 , 17.2
3.00 , 3.50 ,  4.7 ,  3.8 ,  1.8 ,  5.4 ,  0.7 ,  8.4
3.50 , 4.00 ,  5.3 ,  4.0 ,  2.5 ,  7.5 ,  0.6 , 10.3
4.00 , 5.00 ,  8.7 ,  4.8 ,  3.4 , 12.9 ,  0.4 , 16.7
5.00 , 6.00 ,  4.2 ,  5.7 ,  4.5 ,  8.5 ,  0.4 , 11.9
6.00 , 8.00 ,  5.0 ,  8.4 ,  6.6 ,  9.4 ,  0.1 , 15.1
8.00 , 10.00 ,  3.2 ,  4.2 ,  4.0 , 10.3 ,  0.5 , 12.3
10.00 , 12.00 ,  4.5 ,  4.3 ,  3.7 , 10.2 ,  0.6 , 12.6
12.00 , 15.00 ,  4.7 ,  4.9 ,  3.8 , 10.6 ,  0.5 , 13.1
15.00 , 20.00 , 17.0 ,  7.0 ,  6.3 , 13.4 ,  0.2 , 23.6


==> anc/Tables-csv/Errors_Table_QSq_xsec.csv <==
QSq_xsec
Bin Min , Bin Max , Detector, X-Sec Model, FSI, Flux, Other, Total
0.00 , 0.10 , 12.4 ,  8.6 ,  4.5 ,  3.6 ,  0.5 , 16.2
0.10 , 0.25 ,  7.2 ,  4.2 ,  3.1 ,  4.4 ,  0.6 ,  9.9
0.25 , 0.40 ,  3.6 ,  3.6 ,  2.6 ,  4.1 ,  0.6 ,  7.1
0.40 , 0.60 ,  3.3 ,  3.3 ,  2.9 ,  4.0 ,  0.5 ,  6.8
0.60 , 0.85 ,  5.0 ,  2.7 ,  4.1 ,  4.4 ,  0.5 ,  8.3
0.85 , 1.15 ,  7.7 ,  4.5 ,  4.4 ,  4.3 ,  0.5 , 10.8
1.15 , 1.55 , 10.9 ,  4.5 ,  4.8 ,  5.4 ,  0.5 , 13.9
1.55 , 2.00 , 24.2 ,  9.2 , 10.7 ,  6.8 ,  0.2 , 28.8


==> anc/Tables-csv/Errors_Table_QSq_xsec_HighEnu.csv <==
QSq_xsec
Bin Min , Bin Max , Detector, X-Sec Model, FSI, Flux, Other, Total
0.00 , 0.10 , 18.5 , 20.6 ,  8.7 ,  3.8 ,  2.6 , 29.4
0.10 , 0.25 ,  9.0 ,  6.6 ,  3.7 ,  4.0 ,  1.2 , 12.5
0.25 , 0.40 ,  3.9 ,  4.3 ,  4.1 ,  4.7 ,  1.2 ,  8.6
0.40 , 0.60 ,  3.5 ,  4.0 ,  4.0 ,  4.6 ,  1.3 ,  8.1
0.60 , 0.85 ,  4.3 ,  2.6 ,  4.5 ,  4.4 ,  1.3 ,  8.2
0.85 , 1.15 ,  5.6 ,  4.9 ,  4.8 ,  3.5 ,  1.5 ,  9.7
1.15 , 1.55 , 10.4 ,  4.9 ,  5.0 ,  4.2 ,  1.4 , 13.3
1.55 , 2.00 , 22.3 ,  8.6 , 12.7 ,  4.9 ,  2.4 , 27.6


==> anc/Tables-csv/Errors_Table_QSq_xsec_LowEnu.csv <==
QSq_xsec
Bin Min , Bin Max , Detector, X-Sec Model, FSI, Flux, Other, Total
0.00 , 0.10 , 10.8 ,  7.6 ,  4.8 ,  3.5 ,  0.5 , 14.5
0.10 , 0.25 ,  6.3 ,  3.8 ,  3.7 ,  4.2 ,  0.6 ,  9.3
0.25 , 0.40 ,  3.1 ,  3.5 ,  3.0 ,  4.0 ,  0.6 ,  6.9
0.40 , 0.60 ,  5.9 ,  4.2 ,  4.2 ,  3.1 ,  0.4 ,  8.9
0.60 , 0.85 ,  8.0 ,  4.0 ,  5.6 ,  3.6 ,  0.5 , 11.2
0.85 , 1.15 , 17.5 ,  8.1 ,  8.0 ,  3.1 ,  0.4 , 21.1
1.15 , 1.55 , 33.4 , 10.2 , 11.3 ,  3.2 ,  0.4 , 36.8
1.55 , 2.00 , 64.6 , 20.7 , 17.5 ,  1.7 ,  0.4 , 70.1


==> anc/Tables-csv/Errors_Table_W_xsec.csv <==
W_xsec
Bin Min , Bin Max , Detector, X-Sec Model, FSI, Flux, Other, Total
0.60 , 0.90 , 35.5 , 10.0 , 12.3 ,  4.1 ,  0.4 , 39.1
0.90 , 1.00 , 33.3 ,  8.8 , 10.1 ,  4.0 ,  0.3 , 36.1
1.00 , 1.10 , 17.8 ,  4.8 ,  7.4 ,  3.6 ,  0.4 , 20.2
1.10 , 1.20 ,  6.3 ,  3.1 ,  5.1 ,  4.4 ,  0.6 ,  9.8
1.20 , 1.30 ,  5.1 ,  3.8 ,  3.2 ,  4.6 ,  0.6 ,  8.5
1.30 , 1.40 ,  5.0 ,  5.1 ,  5.5 ,  3.9 ,  0.5 ,  9.8
1.40 , 1.50 ,  5.1 ,  6.2 ,  5.4 ,  3.5 ,  0.5 , 10.3
1.50 , 1.60 ,  5.4 ,  6.6 ,  5.3 ,  3.5 ,  0.4 , 10.6
1.60 , 1.70 ,  6.5 ,  7.5 ,  6.3 ,  3.2 ,  0.4 , 12.2
1.70 , 1.80 , 11.3 ,  8.9 ,  8.7 ,  2.7 ,  0.3 , 17.0


==> anc/Tables-csv/Errors_Table_deltaInvMass_xsec.csv <==
deltaInvMass_xsec
Bin Min , Bin Max , Detector, X-Sec Model, FSI, Flux, Other, Total
1.00 , 1.10 , 21.7 , 14.2 , 12.2 ,  4.1 ,  2.9 , 29.1
1.10 , 1.15 , 14.6 ,  9.3 ,  6.4 ,  1.7 ,  2.0 , 18.7
1.15 , 1.20 ,  7.1 ,  5.2 ,  3.2 ,  3.5 ,  1.4 , 10.0
1.20 , 1.25 ,  2.8 ,  3.9 ,  4.0 ,  4.4 ,  1.3 ,  7.7
1.25 , 1.30 ,  3.4 ,  3.5 ,  3.0 ,  4.3 ,  1.5 ,  7.3
1.30 , 1.40 ,  2.9 ,  4.2 ,  2.4 ,  4.2 ,  1.5 ,  7.2
1.40 , 1.60 ,  5.0 ,  4.7 ,  2.3 ,  4.4 ,  1.3 ,  8.6
1.60 , 1.80 , 11.7 ,  8.7 ,  6.9 ,  2.5 ,  1.8 , 16.5


==> anc/Tables-csv/Errors_Table_deltaInvMass_xsec_DeltaRich.csv <==
deltaInvMass_xsec
Bin Min , Bin Max , Detector, X-Sec Model, FSI, Flux, Other, Total
1.00 , 1.10 , 26.6 , 14.5 , 14.2 ,  2.9 ,  4.2 , 33.9
1.10 , 1.15 , 13.7 ,  5.9 ,  5.4 ,  3.4 ,  2.0 , 16.3
1.15 , 1.20 ,  6.1 ,  3.2 ,  3.7 ,  5.6 ,  1.2 ,  9.7
1.20 , 1.25 ,  3.1 ,  3.0 ,  4.8 ,  5.6 ,  1.2 ,  8.6
1.25 , 1.30 ,  7.3 ,  4.3 ,  5.8 ,  4.7 ,  1.5 , 11.4
1.30 , 1.40 , 10.1 , 12.4 , 10.1 ,  3.0 ,  3.2 , 19.4
1.40 , 1.60 , 19.7 , 22.9 , 19.7 ,  6.2 ,  5.1 , 36.9


==> anc/Tables-csv/Errors_Table_muon_P_xsec.csv <==
muon_P_xsec
Bin Min , Bin Max , Detector, X-Sec Model, FSI, Flux, Other, Total
1.00 , 2.00 , 17.7 ,  4.5 ,  2.6 ,  5.5 ,  0.6 , 19.3
2.00 , 2.50 ,  8.5 ,  4.3 ,  2.2 ,  5.2 ,  0.6 , 11.1
2.50 , 3.00 ,  3.9 ,  3.8 ,  2.4 ,  4.8 ,  0.6 ,  7.7
3.00 , 3.50 ,  6.4 ,  3.9 ,  2.8 ,  5.1 ,  0.6 ,  9.5
3.50 , 4.00 ,  7.6 ,  4.1 ,  2.8 ,  5.7 ,  0.5 , 10.7
4.00 , 5.00 ,  6.9 ,  5.5 ,  3.7 ,  4.9 ,  0.4 , 10.7
5.00 , 7.00 ,  4.2 ,  7.9 ,  6.3 ,  3.7 ,  0.2 , 11.6
7.00 , 10.00 ,  3.9 ,  4.5 ,  3.3 ,  5.5 ,  0.5 ,  8.7


==> anc/Tables-csv/Errors_Table_muon_theta_xsec.csv <==
muon_theta_xsec
Bin Min , Bin Max , Detector, X-Sec Model, FSI, Flux, Other, Total
0.00 , 2.00 ,  7.5 ,  7.9 ,  5.7 ,  3.8 ,  0.4 , 12.9
2.00 , 4.00 ,  4.4 ,  6.5 ,  3.3 ,  3.4 ,  0.4 ,  9.2
4.00 , 6.00 ,  3.0 ,  5.1 ,  3.4 ,  3.5 ,  0.5 ,  7.7
6.00 , 8.00 ,  3.5 ,  4.2 ,  3.3 ,  4.0 ,  0.5 ,  7.5
8.00 , 10.00 ,  3.0 ,  3.3 ,  2.9 ,  4.5 ,  0.6 ,  7.0
10.00 , 12.00 ,  3.0 ,  3.1 ,  3.5 ,  4.3 ,  0.5 ,  7.0
12.00 , 16.00 ,  3.2 ,  2.6 ,  3.3 ,  4.6 ,  0.6 ,  7.0
16.00 , 20.00 ,  3.0 ,  3.0 ,  3.4 ,  4.5 ,  0.6 ,  7.1
20.00 , 25.00 ,  4.0 ,  3.3 ,  4.4 ,  4.8 ,  0.6 ,  8.3


==> anc/Tables-csv/Errors_Table_pi0_KE_xsec.csv <==
pi0_KE_xsec
Bin Min , Bin Max , Detector, X-Sec Model, FSI, Flux, Other, Total
0.00 , 0.05 , 14.3 ,  9.2 ,  7.1 ,  1.4 ,  0.1 , 18.5
0.05 , 0.15 ,  5.0 ,  4.9 ,  4.2 ,  3.4 ,  0.5 ,  8.9
0.15 , 0.25 ,  3.5 ,  3.4 ,  2.3 ,  4.5 ,  0.6 ,  7.1
0.25 , 0.40 ,  3.7 ,  3.5 ,  1.8 ,  4.6 ,  0.6 ,  7.2
0.40 , 0.55 ,  2.7 ,  3.5 ,  2.9 ,  4.9 ,  0.6 ,  7.3
0.55 , 0.75 ,  2.4 ,  2.9 ,  3.4 ,  5.7 ,  0.7 ,  7.6
0.75 , 1.00 ,  3.7 ,  4.7 ,  5.2 ,  4.8 ,  0.6 ,  9.3


==> anc/Tables-csv/Errors_Table_pi0_theta_xsec.csv <==
pi0_theta_xsec
Bin Min , Bin Max , Detector, X-Sec Model, FSI, Flux, Other, Total
0.00 , 10.00 ,  8.5 ,  9.0 ,  5.5 ,  2.5 ,  0.4 , 13.8
10.00 , 20.00 ,  6.1 ,  6.4 ,  5.3 ,  3.7 ,  0.5 , 10.9
20.00 , 30.00 ,  5.2 ,  4.8 ,  3.2 ,  4.0 ,  0.5 ,  8.7
30.00 , 40.00 ,  3.6 ,  3.9 ,  2.4 ,  4.4 ,  0.6 ,  7.3
40.00 , 50.00 ,  2.3 ,  3.5 ,  3.4 ,  4.0 ,  0.5 ,  6.8
50.00 , 60.00 ,  2.3 ,  4.1 ,  3.6 ,  3.6 ,  0.5 ,  6.9
60.00 , 70.00 ,  2.1 ,  5.2 ,  3.3 ,  3.0 ,  0.4 ,  7.2
70.00 , 80.00 ,  3.5 ,  4.9 ,  4.6 ,  3.3 ,  0.5 ,  8.3
80.00 , 90.00 ,  4.4 ,  6.2 ,  6.9 ,  2.4 ,  0.4 , 10.6
90.00 , 120.00 ,  5.6 ,  4.6 ,  3.6 ,  3.8 ,  0.5 ,  9.0
120.00 , 180.00 ,  5.1 ,  3.2 ,  2.1 ,  5.5 ,  0.7 ,  8.4


==> anc/Tables-csv/Flux_Table.csv <==
Bin Min, Bin Max,  Neutrino flux (nu/m^2/GeV/POT)
   0.0 ,    0.5 , 8.58e-10
   0.5 ,    1.0 , 1.38e-09
   1.0 ,    1.5 , 3.45e-09
   1.5 ,    2.0 , 5.06e-09
   2.0 ,    2.5 , 6.66e-09
   2.5 ,    3.0 , 8.18e-09
   3.0 ,    3.5 , 8.53e-09
   3.5 ,    4.0 , 6.81e-09
   4.0 ,    4.5 , 4.06e-09
   4.5 ,    5.0 , 2.20e-09
   5.0 ,    5.5 , 1.35e-09
   5.5 ,    6.0 , 9.72e-10
   6.0 ,    6.5 , 7.90e-10
   6.5 ,    7.0 , 6.67e-10
   7.0 ,    7.5 , 5.82e-10
   7.5 ,    8.0 , 5.09e-10
   8.0 ,    8.5 , 4.58e-10
   8.5 ,    9.0 , 4.10e-10
   9.0 ,    9.5 , 3.71e-10
   9.5 ,   10.0 , 3.40e-10
  10.0 ,   11.0 , 2.95e-10
  11.0 ,   12.0 , 2.46e-10
  12.0 ,   13.0 , 2.06e-10
  13.0 ,   14.0 , 1.75e-10
  14.0 ,   15.0 , 1.45e-10
  15.0 ,   16.0 , 1.20e-10
  16.0 ,   17.0 , 1.01e-10
  17.0 ,   18.0 , 8.42e-11
  18.0 ,   19.0 , 7.11e-11
  19.0 ,   20.0 , 6.07e-11


==> anc/Tables-csv/XSec_Table_Delta_pi_phi_xsec.csv <==
Delta_pi_phi_xsec
Bin Min , Bin Max , X-Sec, Stat. Error, Syst. Error, Total Error
  0.00 ,  45.00 , 0.0140 ,     30 ,     16 ,     34
 45.00 ,  90.00 , 0.0118 ,     30 ,     15 ,     34
 90.00 , 135.00 , 0.0125 ,     27 ,     13 ,     30
135.00 , 180.00 , 0.0209 ,     19 ,      8 ,     21
180.00 , 225.00 , 0.0225 ,     18 ,      8 ,     20
225.00 , 270.00 , 0.0198 ,     20 ,     10 ,     22
270.00 , 315.00 , 0.0202 ,     21 ,      8 ,     23
315.00 , 360.00 , 0.0175 ,     26 ,     12 ,     29


==> anc/Tables-csv/XSec_Table_Delta_pi_theta_xsec.csv <==
Delta_pi_theta_xsec
Bin Min , Bin Max , X-Sec, Stat. Error, Syst. Error, Total Error
 -1.00 ,  -0.80 ,   3.86 ,     18 ,     10 ,     21
 -0.80 ,  -0.60 ,   2.92 ,     19 ,     11 ,     22
 -0.60 ,  -0.40 ,   2.70 ,     21 ,     13 ,     25
 -0.40 ,  -0.20 ,   2.92 ,     21 ,     10 ,     23
 -0.20 ,   0.00 ,   2.95 ,     21 ,     10 ,     23
  0.00 ,   0.20 ,   3.27 ,     21 ,      9 ,     23
  0.20 ,   0.40 ,   3.06 ,     23 ,     11 ,     25
  0.40 ,   0.60 ,   2.94 ,     24 ,     14 ,     27
  0.60 ,   0.80 ,   3.39 ,     24 ,     15 ,     29
  0.80 ,   1.00 ,   4.51 ,     23 ,     12 ,     26


==> anc/Tables-csv/XSec_Table_Enu_xsec.csv <==
Enu_xsec
Bin Min , Bin Max , X-Sec, Stat. Error, Syst. Error, Total Error
  0.00 ,   1.50 ,   0.00 ,      0 ,      0 ,      0
  1.50 ,   3.00 ,  11.80 ,      7 ,     17 ,     19
  3.00 ,   3.50 ,  15.47 ,      8 ,      8 ,     11
  3.50 ,   4.00 ,  15.47 ,      8 ,     10 ,     13
  4.00 ,   5.00 ,  15.96 ,      9 ,     17 ,     19
  5.00 ,   6.00 ,  20.77 ,     13 ,     12 ,     18
  6.00 ,   8.00 ,  21.96 ,     12 ,     15 ,     20
  8.00 ,  10.00 ,  31.90 ,     13 ,     12 ,     18
 10.00 ,  12.00 ,  33.46 ,     16 ,     13 ,     20
 12.00 ,  15.00 ,  25.30 ,     19 ,     13 ,     23
 15.00 ,  20.00 ,  25.59 ,     20 ,     24 ,     31


==> anc/Tables-csv/XSec_Table_QSq_xsec.csv <==
QSq_xsec
Bin Min , Bin Max , X-Sec, Stat. Error, Syst. Error, Total Error
  0.00 ,   0.10 ,   9.04 ,     11 ,     16 ,     19
  0.10 ,   0.25 ,  18.24 ,      7 ,     10 ,     12
  0.25 ,   0.40 ,  19.02 ,      8 ,      7 ,     10
  0.40 ,   0.60 ,  14.86 ,      8 ,      7 ,     11
  0.60 ,   0.85 ,  11.27 ,      9 ,      8 ,     12
  0.85 ,   1.15 ,   6.53 ,     12 ,     11 ,     16
  1.15 ,   1.55 ,   4.65 ,     13 ,     14 ,     19
  1.55 ,   2.00 ,   1.57 ,     22 ,     29 ,     36


==> anc/Tables-csv/XSec_Table_QSq_xsec_HighEnu.csv <==
QSq_xsec
Bin Min , Bin Max , X-Sec, Stat. Error, Syst. Error, Total Error
  0.00 ,   0.10 ,   3.72 ,     34 ,     29 ,     45
  0.10 ,   0.25 ,  10.37 ,     14 ,     13 ,     19
  0.25 ,   0.40 ,  14.02 ,     13 ,      9 ,     16
  0.40 ,   0.60 ,  11.94 ,     13 ,      8 ,     15
  0.60 ,   0.85 ,   9.50 ,     14 ,      8 ,     17
  0.85 ,   1.15 ,   6.66 ,     18 ,     10 ,     20
  1.15 ,   1.55 ,   7.14 ,     18 ,     13 ,     23
  1.55 ,   2.00 ,   3.07 ,     31 ,     28 ,     42


==> anc/Tables-csv/XSec_Table_QSq_xsec_LowEnu.csv <==
QSq_xsec
Bin Min , Bin Max , X-Sec, Stat. Error, Syst. Error, Total Error
  0.00 ,   0.10 ,  10.28 ,     12 ,     14 ,     19
  0.10 ,   0.25 ,  19.69 ,      8 ,      9 ,     12
  0.25 ,   0.40 ,  21.64 ,     10 ,      7 ,     12
  0.40 ,   0.60 ,  14.16 ,     13 ,      9 ,     16
  0.60 ,   0.85 ,  10.97 ,     16 ,     11 ,     20
  0.85 ,   1.15 ,   6.08 ,     26 ,     21 ,     33
  1.15 ,   1.55 ,   2.34 ,     47 ,     37 ,     60
  1.55 ,   2.00 ,   0.22 ,    108 ,     70 ,    129


==> anc/Tables-csv/XSec_Table_W_xsec.csv <==
W_xsec
Bin Min , Bin Max , X-Sec, Stat. Error, Syst. Error, Total Error
  0.60 ,   0.90 ,   0.72 ,     31 ,     39 ,     50
  0.90 ,   1.00 ,   3.23 ,     24 ,     36 ,     43
  1.00 ,   1.10 ,  11.01 ,     12 ,     20 ,     24
  1.10 ,   1.20 ,  25.45 ,      6 ,     10 ,     12
  1.20 ,   1.30 ,  29.45 ,      6 ,      9 ,     10
  1.30 ,   1.40 ,  22.24 ,      6 ,     10 ,     12
  1.40 ,   1.50 ,  17.82 ,      6 ,     10 ,     12
  1.50 ,   1.60 ,  18.77 ,      7 ,     11 ,     13
  1.60 ,   1.70 ,  16.66 ,      8 ,     12 ,     15
  1.70 ,   1.80 ,  11.80 ,     12 ,     17 ,     21


==> anc/Tables-csv/XSec_Table_deltaInvMass_xsec.csv <==
deltaInvMass_xsec
Bin Min , Bin Max , X-Sec, Stat. Error, Syst. Error, Total Error
  1.00 ,   1.10 ,   3.61 ,     32 ,     29 ,     43
  1.10 ,   1.15 ,  26.38 ,     15 ,     19 ,     24
  1.15 ,   1.20 ,  40.21 ,     10 ,     10 ,     14
  1.20 ,   1.25 ,  43.36 ,      8 ,      8 ,     11
  1.25 ,   1.30 ,  27.32 ,      9 ,      7 ,     11
  1.30 ,   1.40 ,  15.74 ,     10 ,      7 ,     12
  1.40 ,   1.60 ,  10.03 ,      9 ,      9 ,     13
  1.60 ,   1.80 ,   3.45 ,     19 ,     16 ,     25


==> anc/Tables-csv/XSec_Table_deltaInvMass_xsec_DeltaRich.csv <==
deltaInvMass_xsec
Bin Min , Bin Max , X-Sec, Stat. Error, Syst. Error, Total Error
  1.00 ,   1.10 ,   2.05 ,     49 ,     34 ,     60
  1.10 ,   1.15 ,  21.55 ,     18 ,     16 ,     24
  1.15 ,   1.20 ,  32.67 ,     11 ,     10 ,     15
  1.20 ,   1.25 ,  31.23 ,     11 ,      9 ,     14
  1.25 ,   1.30 ,  15.37 ,     14 ,     11 ,     18
  1.30 ,   1.40 ,   5.91 ,     23 ,     19 ,     30
  1.40 ,   1.60 ,   2.06 ,     43 ,     37 ,     57


==> anc/Tables-csv/XSec_Table_muon_P_xsec.csv <==
muon_P_xsec
Bin Min , Bin Max , X-Sec, Stat. Error, Syst. Error, Total Error
  1.00 ,   2.00 ,   3.55 ,      9 ,     19 ,     21
  2.00 ,   2.50 ,   5.24 ,      7 ,     11 ,     13
  2.50 ,   3.00 ,   5.08 ,      6 ,      8 ,     10
  3.00 ,   3.50 ,   3.13 ,      7 ,      9 ,     12
  3.50 ,   4.00 ,   1.82 ,      9 ,     11 ,     14
  4.00 ,   5.00 ,   0.96 ,      9 ,     11 ,     14
  5.00 ,   7.00 ,   0.55 ,     10 ,     12 ,     15
  7.00 ,  10.00 ,   0.45 ,      9 ,      9 ,     13


==> anc/Tables-csv/XSec_Table_muon_theta_xsec.csv <==
muon_theta_xsec
Bin Min , Bin Max , X-Sec, Stat. Error, Syst. Error, Total Error
  0.00 ,   2.00 ,  0.166 ,     14 ,     13 ,     19
  2.00 ,   4.00 ,  0.488 ,      8 ,      9 ,     12
  4.00 ,   6.00 ,  0.771 ,      6 ,      8 ,     10
  6.00 ,   8.00 ,  0.846 ,      6 ,      8 ,     10
  8.00 ,  10.00 ,  0.921 ,      6 ,      7 ,      9
 10.00 ,  12.00 ,  0.856 ,      7 ,      7 ,     10
 12.00 ,  16.00 ,  0.879 ,      6 ,      7 ,      9
 16.00 ,  20.00 ,  0.830 ,      9 ,      7 ,     11
 20.00 ,  25.00 ,  0.566 ,     17 ,      8 ,     19


==> anc/Tables-csv/XSec_Table_pi0_KE_xsec.csv <==
pi0_KE_xsec
Bin Min , Bin Max , X-Sec, Stat. Error, Syst. Error, Total Error
  0.00 ,   0.05 ,  29.80 ,     13 ,     18 ,     22
  0.05 ,   0.15 ,  42.78 ,      6 ,      9 ,     11
  0.15 ,   0.25 ,  27.14 ,      7 ,      7 ,     10
  0.25 ,   0.40 ,  16.95 ,      7 ,      7 ,     10
  0.40 ,   0.55 ,  10.11 ,      8 ,      7 ,     11
  0.55 ,   0.75 ,   7.96 ,      8 ,      8 ,     11
  0.75 ,   1.00 ,   4.44 ,     11 ,      9 ,     14


==> anc/Tables-csv/XSec_Table_pi0_theta_xsec.csv <==
pi0_theta_xsec
Bin Min , Bin Max , X-Sec, Stat. Error, Syst. Error, Total Error
  0.00 ,  10.00 ,  0.039 ,     27 ,     14 ,     30
 10.00 ,  20.00 ,  0.112 ,     14 ,     11 ,     18
 20.00 ,  30.00 ,  0.175 ,     10 ,      9 ,     14
 30.00 ,  40.00 ,  0.200 ,      9 ,      7 ,     12
 40.00 ,  50.00 ,  0.169 ,     10 ,      7 ,     12
 50.00 ,  60.00 ,  0.155 ,     11 ,      7 ,     13
 60.00 ,  70.00 ,  0.149 ,     11 ,      7 ,     13
 70.00 ,  80.00 ,  0.133 ,     12 ,      8 ,     14
 80.00 ,  90.00 ,  0.077 ,     15 ,     11 ,     19
 90.00 , 120.00 ,  0.064 ,     10 ,      9 ,     13
120.00 , 180.00 ,  0.028 ,      9 ,      8 ,     13

